Computing annular Khovanov homology

We define a third grading on Khovanov homology, which is an invariant of annular links but changes by $\pm 1$ under stabilization. We illustrate the use of our computer implementation, and give some example calculations.

==> code/KhBraids.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    253688,       6990]
NotebookOptionsPosition[    241858,       6658]
NotebookOutlinePosition[    242238,       6675]
CellTagsIndexPosition[    242195,       6672]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["KhBraids", "Subtitle",
 CellChangeTimes->{{3.623098241511532*^9, 3.623098243203226*^9}}],

Cell["\<\
October 2014, Scott Morrison, Anthony Licata, Hannah Keese and Hilary Hunt\
\>", "Text",
 CellChangeTimes->{{3.6230982550399*^9, 3.623098266349874*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KnotTheoryPaths", "=", 
  RowBox[{"{", 
   RowBox[{
   "\"\</Users/scott/projects/KnotTheory/trunk/\>\"", ",", 
    "\"\</Users/tony/Desktop/\>\""}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "KnotTheoryPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "KnotTheory`"}]}], "Input",
 CellChangeTimes->{{3.6114724931268597`*^9, 3.6114725787897987`*^9}, 
   3.616977145209981*^9, {3.619909571279026*^9, 3.619909578856896*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"/Users/scott/projects/KnotTheory/trunk/\"\>", 
   ",", "\<\"/Users/tony/Desktop/\"\>"}], "}"}]], "Output",
 CellChangeTimes->{{3.6366926958094263`*^9, 3.6366927151059647`*^9}, 
   3.63674245610639*^9, 3.636747757806954*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Get", "::", "noopen"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Cannot open \[NoBreak]\\!\\(\\\"KnotTheory`\\\"\\)\
\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/noopen\\\", ButtonNote -> \
\\\"Get::noopen\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.6366926958967857`*^9, 3.636692715392536*^9}, 
   3.636742456217846*^9, 3.636747757933877*^9}],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{{3.6366926958094263`*^9, 3.6366927151059647`*^9}, 
   3.63674245610639*^9, 3.636747757937894*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "\"\</Users/scott/projects/KnotTheory/trunk/\>\"", ",", 
   "\"\</Users/tony/Desktop/\>\""}], "}"}]], "Input",
 CellChangeTimes->{3.636692693402676*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"/Users/scott/projects/KnotTheory/trunk/\"\>", 
   ",", "\<\"/Users/tony/Desktop/\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.636692693633399*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Code", "Subsection",
 CellChangeTimes->{{3.6169763154253397`*^9, 3.6169763181729603`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumberOfCrossings", "[", "b_BR", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"SignsOfCrossings", "[", "b", "]"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "the", " ", "number", " ", "of", " ", "crossings", " ", 
    "in", " ", "the", " ", "braid"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.611446663579193*^9, 3.6114466892021093`*^9}, {
  3.623098379385057*^9, 3.6230984121236687`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SignsOfCrossings", "[", "b_BR", "]"}], ":=", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"return", " ", "a", " ", "list", " ", "of"}], " ", "+", 
     RowBox[{"1", " ", "and"}], " ", "-", 
     RowBox[{"1", "s"}]}], ",", " ", 
    RowBox[{
    "indicating", " ", "the", " ", "signs", " ", "of", " ", "the", " ", 
     "crossings"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Sign", "/@", 
   RowBox[{"(", 
    RowBox[{"b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.61144636047263*^9, 3.611446378288164*^9}, {
  3.6114466927484922`*^9, 3.6114467027587023`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Generates", " ", "a", " ", "list", " ", "of", " ", "the", " ", 
    "resolutions", " ", "of", " ", "the", " ", "braid"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CubeOfResolutions", "[", "braid_BR", "]"}], ":=", 
    RowBox[{
     RowBox[{"CubeOfResolutions", "[", "braid", "]"}], "=", 
     RowBox[{"Module", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "types", ",", "\[IndentingNewLine]", "circles", ",", 
         "\[IndentingNewLine]", "cube"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"types", "=", 
         RowBox[{"ResolutionTypes", "[", "braid", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Resolution", "[", 
           RowBox[{"braid", ",", "#"}], "]"}], "&"}], "/@", "types"}]}]}], 
      "\[IndentingNewLine]", "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.611446041210785*^9, 3.611446061877653*^9}, {
   3.6114461354199133`*^9, 3.6114461503297253`*^9}, 3.611446408782638*^9, {
   3.6114465633202753`*^9, 3.611446654123927*^9}, {3.611452667627356*^9, 
   3.611452773527009*^9}, {3.611452811337068*^9, 3.6114528560042057`*^9}, {
   3.611452904138256*^9, 3.611452904932119*^9}, {3.6114529399538317`*^9, 
   3.611452981346552*^9}, {3.611455246574942*^9, 3.611455275851882*^9}, {
   3.6169801004733458`*^9, 3.6169801040231943`*^9}, {3.623098420334713*^9, 
   3.6230984518068438`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Checks", " ", "that", " ", "a", " ", "resolution", " ", "is", " ", 
    "valid"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"VerifyResolution", "[", 
    RowBox[{"r", ":", 
     RowBox[{"Resolution", "[", 
      RowBox[{"braid_BR", ",", 
       RowBox[{"type", ":", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0", "|", "1"}], ")"}], "..."}], "}"}]}], ",", 
       "circles_"}], "]"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"CubeOfResolutions", "[", "braid", "]"}], ",", "r"}], "]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<Someone tried to construct an invalid resolution: \>\"", ",", 
        "r"}], "]"}], ";", 
      RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", "r"}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.61834397366269*^9, 3.61834409707731*^9}, {
  3.623098458246982*^9, 3.623098484563108*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Completes", " ", "type", " ", "Resolution", " ", "with", " ", "a", " ", 
    "list", " ", "of", " ", "circles", " ", "found", " ", "in", " ", "the", 
    " ", "resolution"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Resolution", "[", 
    RowBox[{"braid_BR", ",", 
     RowBox[{"type", ":", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0", "|", "1"}], ")"}], "..."}], "}"}]}]}], "]"}], ":=", 
   RowBox[{"Resolution", "[", 
    RowBox[{"braid", ",", "type", ",", "\[IndentingNewLine]", 
     RowBox[{"ResolutionCircles", "[", 
      RowBox[{"braid", ",", "type"}], "]"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.611455248506518*^9, 3.611455281435413*^9}, {
  3.618344106878955*^9, 3.6183441075841293`*^9}, {3.623098497497037*^9, 
  3.6230985340166073`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "a", " ", "list", " ", "of", " ", "the", " ", "resolution",
     " ", "types", " ", "found", " ", "in", " ", "the", " ", "cube", " ", 
    "of", " ", "resolutions", " ", "of", " ", "braid"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ResolutionTypes", "[", "braid_BR", "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"length", ",", "\[IndentingNewLine]", "typeArray"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"length", "=", 
        RowBox[{"NumberOfCrossings", "[", "braid", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"typeArray", "=", 
        RowBox[{"Tuples", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "length"}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.611446041210785*^9, 3.611446061877653*^9}, {
   3.6114461354199133`*^9, 3.6114461503297253`*^9}, 3.611446408782638*^9, {
   3.6114465633202753`*^9, 3.611446654123927*^9}, {3.611452667627356*^9, 
   3.611452773527009*^9}, {3.611452811337068*^9, 3.6114528560042057`*^9}, {
   3.611452904138256*^9, 3.611452904932119*^9}, {3.6114529399538317`*^9, 
   3.611452981346552*^9}, 3.611455246574942*^9, {3.6114724643895617`*^9, 
   3.61147246455298*^9}, {3.623098537488042*^9, 3.6230985400189667`*^9}, {
   3.623098582147283*^9, 3.623098605762618*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"productToList", "[", "X_Times", "]"}], ":=", 
  RowBox[{"List", "@@", "X"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"productToList", "[", "X_", "]"}], ":=", 
  RowBox[{"{", "X", "}"}]}]}], "Input",
 CellChangeTimes->{{3.61147266415794*^9, 3.611472680454674*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Generates", " ", "the", " ", "list", " ", "of", " ", "circles", " ", 
    "found", " ", "in", " ", "a", " ", "specific", " ", "resolution", " ", 
    "of", " ", "braid"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ResolutionCircles", "[", 
     RowBox[{"braid_BR", ",", 
      RowBox[{"type", ":", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0", "|", "1"}], ")"}], "..."}], "}"}]}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ResolutionCircles", "[", 
      RowBox[{"braid", ",", "type"}], "]"}], "=", 
     RowBox[{"Module", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"braidList", "=", 
          RowBox[{"braid", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         "product", ",", "\[IndentingNewLine]", "i", ",", "j", ",", "k", ",", 
         "\[IndentingNewLine]", "R", ",", "S", ",", "z", ",", 
         "\[IndentingNewLine]", "JoinLines1", ",", "JoinLines2", ",", 
         "JoinLines3", ",", "\[IndentingNewLine]", "makeCircle"}], "}"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"SetAttributes", "[", 
         RowBox[{"S", ",", "Orderless"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"product", "=", 
         RowBox[{
          RowBox[{"Product", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"R", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"4", "*", "i"}], "+", "2", "-", 
                 RowBox[{"type", "\[LeftDoubleBracket]", 
                  RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], "}"}],
                ",", "\[IndentingNewLine]", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"z", "[", 
                  RowBox[{"i", ",", 
                   RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"braidList", "\[LeftDoubleBracket]", 
                    RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], "]"}],
                     "-", "1"}]}], "]"}], ",", 
                 RowBox[{"z", "[", 
                  RowBox[{
                   RowBox[{"i", "+", "1", "-", 
                    RowBox[{"type", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"type", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"braidList", "\[LeftDoubleBracket]", 
                    RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], "]"}],
                     "-", "1"}]}], "]"}]}], "]"}]}], "]"}], "*", 
             RowBox[{"R", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"4", "*", "i"}], "+", "4", "-", 
                 RowBox[{"type", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"z", "[", 
                  RowBox[{
                   RowBox[{"i", "+", 
                    RowBox[{"type", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"braidList", "\[LeftDoubleBracket]", 
                    RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], "]"}],
                     "-", 
                    RowBox[{"type", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}]}], "]"}], ",", 
                 RowBox[{"z", "[", 
                  RowBox[{
                   RowBox[{"i", "+", "1"}], ",", 
                   RowBox[{"Abs", "[", 
                    RowBox[{"braidList", "\[LeftDoubleBracket]", 
                    RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], 
                    "]"}]}], "]"}]}], "]"}]}], "]"}], "*", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"z", "[", 
                   RowBox[{"i", ",", "j"}], "]"}], ",", 
                  RowBox[{"z", "[", 
                   RowBox[{
                    RowBox[{"i", "+", "1"}], ",", "j"}], "]"}]}], "]"}], 
                ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"braid", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", 
                   RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"braidList", "\[LeftDoubleBracket]", 
                    RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], "]"}],
                     "+", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "]"}]}], 
                "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", 
              RowBox[{
               RowBox[{"Length", "[", "braidList", "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"4", "*", 
                 RowBox[{"Length", "[", "braidList", "]"}]}], "+", "1", "+", 
                "k"}], "}"}], ",", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"z", "[", 
                 RowBox[{
                  RowBox[{"Length", "[", "braidList", "]"}], ",", "k"}], 
                 "]"}], ",", 
                RowBox[{"z", "[", 
                 RowBox[{"0", ",", "k"}], "]"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{
               RowBox[{"braid", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], "}"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"TableForm", "[", 
            RowBox[{"List", "@@", "product"}], "]"}], "]"}], ";"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"S", "/:", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"b_", ",", "c_"}], "]"}]}], ":=", 
         RowBox[{"S", "[", 
          RowBox[{"a", ",", "c"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"R", "/:", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"g_", ",", 
            RowBox[{"S", "[", 
             RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"b_", ",", "c_"}], "]"}]}], ":=", 
         RowBox[{"R", "[", 
          RowBox[{"g", ",", 
           RowBox[{"S", "[", 
            RowBox[{"a", ",", "c"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"R", "/:", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"g_", ",", 
            RowBox[{"S", "[", 
             RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], 
          RowBox[{"R", "[", 
           RowBox[{"h_", ",", 
            RowBox[{"S", "[", 
             RowBox[{"b_", ",", "c_"}], "]"}]}], "]"}]}], ":=", 
         RowBox[{"R", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{"g", ",", "h"}], "]"}], ",", 
           RowBox[{"S", "[", 
            RowBox[{"a", ",", "c"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"makeCircle", "=", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"g_", ",", "_"}], "]"}], "\[RuleDelayed]", "g"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Map", "[", 
         RowBox[{"Sort", ",", 
          RowBox[{
           RowBox[{"productToList", "[", "product", "]"}], "/.", 
           "makeCircle"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.611447193572177*^9, 3.6114472149989157`*^9}, {
   3.611448690871777*^9, 3.6114487214971447`*^9}, {3.6114487893065987`*^9, 
   3.611448809456595*^9}, {3.6114489241654577`*^9, 3.611449138107236*^9}, {
   3.611449176544759*^9, 3.611449309319216*^9}, {3.611449341029793*^9, 
   3.611449367856441*^9}, {3.6114494055036163`*^9, 3.611449521313353*^9}, {
   3.611449605561369*^9, 3.611449607766461*^9}, {3.6114496455264053`*^9, 
   3.6114496490680027`*^9}, {3.6114496898193007`*^9, 3.611449796985477*^9}, {
   3.6114498303111753`*^9, 3.611450228120799*^9}, {3.6114503426393957`*^9, 
   3.611450352338154*^9}, {3.611450470395543*^9, 3.611450654763301*^9}, {
   3.6114508185153418`*^9, 3.611450835716215*^9}, 3.611450970248653*^9, {
   3.611451020120688*^9, 3.611451023283834*^9}, 3.61145115210217*^9, {
   3.6114512748470917`*^9, 3.611451288065433*^9}, 3.6114513261683187`*^9, {
   3.6114513850626574`*^9, 3.611451646029765*^9}, {3.611451681024232*^9, 
   3.611451682008789*^9}, {3.611451768009606*^9, 3.6114517727345057`*^9}, {
   3.611451847651401*^9, 3.6114518941686573`*^9}, {3.611452025530593*^9, 
   3.611452185001255*^9}, {3.611452320514027*^9, 3.6114523205997887`*^9}, {
   3.6114523631476927`*^9, 3.611452394985943*^9}, {3.6114524804209547`*^9, 
   3.611452483172986*^9}, {3.611452550940117*^9, 3.611452610577086*^9}, 
   3.611452996811193*^9, 3.611453055208906*^9, {3.611453101515328*^9, 
   3.611453140198629*^9}, {3.611453186928825*^9, 3.611453187168692*^9}, {
   3.611453222503704*^9, 3.611453222589575*^9}, {3.611453343706251*^9, 
   3.611453370563034*^9}, {3.611453403158472*^9, 3.611453409311924*^9}, {
   3.61145346503922*^9, 3.611453494501388*^9}, {3.611453580530981*^9, 
   3.6114535838070173`*^9}, {3.611453618936922*^9, 3.6114536190883923`*^9}, {
   3.6114537059705067`*^9, 3.611453706162525*^9}, {3.611453786546404*^9, 
   3.61145378780114*^9}, {3.611453859145988*^9, 3.6114538596641397`*^9}, {
   3.611453963476306*^9, 3.6114539684352283`*^9}, {3.611454266593454*^9, 
   3.6114544059899607`*^9}, {3.611454562905685*^9, 3.6114545641810083`*^9}, {
   3.611454656478546*^9, 3.6114546578038397`*^9}, {3.611454775082759*^9, 
   3.6114548181460238`*^9}, {3.618344111095504*^9, 3.618344112498362*^9}, {
   3.619054541026375*^9, 3.6190545474796352`*^9}, {3.619131888583891*^9, 
   3.6191318955523033`*^9}, {3.619485704100848*^9, 3.6194857108964157`*^9}, {
   3.623098612330316*^9, 3.6230986601630697`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"constructBasisVector", "[", 
   RowBox[{"r_Resolution", ",", "signs_"}], "]"}], ":=", 
  RowBox[{"BasisVector", "[", 
   RowBox[{
    RowBox[{"VerifyResolution", "[", "r", "]"}], ",", 
    RowBox[{"Sort", "[", "signs", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.616977028871161*^9, 3.6169770520780897`*^9}, {
  3.618344131589279*^9, 3.618344134661725*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "a", " ", "list", " ", "of", " ", "the", " ", "basis", " ",
     "vectors", " ", "found", " ", "in", " ", "a", " ", "resolution"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"BasisVectors", "[", "r_Resolution", "]"}], ":=", 
   RowBox[{
    RowBox[{"BasisVectors", "[", "r", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"numberOfCircles", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"r", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
         "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"constructBasisVector", "[", 
         RowBox[{"r", ",", 
          RowBox[{"Thread", "[", 
           RowBox[{
            RowBox[{
            "r", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
            "\[Rule]", "#"}], "]"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Tuples", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}]}], "}"}], ",", "numberOfCircles"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.611446168225869*^9, 3.611446222066526*^9}, {
   3.6114573723074827`*^9, 3.61145738284443*^9}, {3.616976911602549*^9, 
   3.61697691694244*^9}, 3.616977068578301*^9, {3.619485860446104*^9, 
   3.6194858645904503`*^9}, {3.623098717598804*^9, 3.623098738581799*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HomologicalGrading", "[", "b_BasisVector", "]"}], ":=", 
  RowBox[{"HomologicalGrading", "[", 
   RowBox[{"b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.611446145739091*^9, 3.611446153018635*^9}, {
  3.61144623414736*^9, 3.6114463352799807`*^9}, {3.611446434477512*^9, 
  3.611446436148571*^9}, {3.6114489827941103`*^9, 3.611449000663706*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HomologicalGrading", "[", "r_Resolution", "]"}], ":=", 
  RowBox[{
   RowBox[{"HomologicalGrading", "[", "r", "]"}], "=", "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
    "0", " ", "resolutions", " ", "contribute", " ", "0", " ", "to", " ", 
     "the", " ", "homological", " ", "grading"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"1", " ", "resolutions", " ", "contribute"}], " ", "+", 
      RowBox[{
       RowBox[{"/", 
        RowBox[{"-", " ", "1"}]}], " ", "to", " ", "the", " ", "homological", 
       " ", "grading"}]}], ",", " ", 
     RowBox[{
     "depending", " ", "on", " ", "the", " ", "sign", " ", "of", " ", "the", 
      " ", "crossing"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SignsOfCrossings", "[", 
     RowBox[{"r", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "]"}], ".", 
    RowBox[{
    "r", "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6114489735261717`*^9, 3.611448993095283*^9}, {
  3.617053419007633*^9, 3.617053421333234*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HomologicalGrading", "[", 
   RowBox[{"\[Alpha]_", " ", "b_BasisVector"}], "]"}], ":=", 
  RowBox[{"HomologicalGrading", "[", "b", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HomologicalGrading", "[", "X_Plus", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "gradings", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"gradings", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"HomologicalGrading", "/@", 
        RowBox[{"(", 
         RowBox[{"List", "@@", "X"}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "gradings", "]"}], "\[NotEqual]", "1"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Tried to compute the homological grading of a non-homogeneous \
element: \>\"", ",", "X"}], "]"}], ";", 
        RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
       "gradings", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.618344165024777*^9, 3.618344277901373*^9}, 
   3.627606529421659*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EulerGrading", "[", "b_BasisVector", "]"}], ":=", 
  RowBox[{
   RowBox[{"EulerGrading", "[", "b", "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"0", " ", "resolutions", " ", "of"}], " ", "+", 
     RowBox[{"ve", " ", "crossings", " ", "give"}], " ", "+", "1"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"1", " ", "resolutions", " ", "of"}], " ", "+", 
     RowBox[{"ve", " ", "crossings", " ", "give"}], " ", "+", "2"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"0", " ", "resolutions", " ", "of"}], " ", "-", 
     RowBox[{"ve", " ", "crossings", " ", "give"}], " ", "-", "1"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"1", " ", "resolutions", " ", "of"}], " ", "-", 
     RowBox[{"ve", " ", "crossings", " ", "give"}], " ", "-", "2"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SignsOfCrossings", "[", 
      RowBox[{"b", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "+", "1"}], 
      ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{"Plus", "@@", 
      RowBox[{"b", "\[LeftDoubleBracket]", 
       RowBox[{"2", ",", "All", ",", "2"}], "\[RightDoubleBracket]"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.61144642264258*^9, 3.611446481633971*^9}, {
  3.611446564557*^9, 3.6114466304453363`*^9}, {3.611448943841776*^9, 
  3.611448960036504*^9}, {3.611457350538477*^9, 3.611457351977372*^9}, {
  3.617053424968651*^9, 3.617053427102146*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EulerGrading", "[", 
   RowBox[{"\[Alpha]_", " ", "b_BasisVector"}], "]"}], ":=", 
  RowBox[{"EulerGrading", "[", "b", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EulerGrading", "[", "X_Plus", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "gradings", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"gradings", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"EulerGrading", "/@", 
        RowBox[{"(", 
         RowBox[{"List", "@@", "X"}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "gradings", "]"}], "\[NotEqual]", "1"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Tried to compute the Euler grading of a non-homogeneous \
element: \>\"", ",", "X"}], "]"}], ";", 
        RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
       "gradings", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.618344165024777*^9, 3.618344284606471*^9}, {
  3.62760639690949*^9, 3.627606398522962*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"basePointArc", "[", "resolution_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{
     "resolution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"Length", "[", 
     RowBox[{
      RowBox[{
      "resolution", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.619227222084189*^9, 3.619227237515867*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AnnularGrading", "[", 
   RowBox[{"BasisVector", "[", 
    RowBox[{"resolution_", ",", "signs_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"AnnularGrading", "[", 
    RowBox[{"BasisVector", "[", 
     RowBox[{"resolution", ",", "signs"}], "]"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Plus", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{"signs", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"circle_", "\[Rule]", "sign_"}], ")"}], "/;", 
           RowBox[{"CircleEssentialQ", "[", 
            RowBox[{
             RowBox[{"basePointArc", "[", "resolution", "]"}], ",", 
             "circle"}], "]"}]}]}], "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], ")"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.619223618233886*^9, 3.619223770167733*^9}, {
  3.619223801199629*^9, 3.619223845024167*^9}, {3.619227218870368*^9, 
  3.619227231952856*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AnnularGrading", "[", "X_Times", "]"}], ":=", 
  RowBox[{"Plus", "@@", 
   RowBox[{"AnnularGrading", "/@", 
    RowBox[{"(", 
     RowBox[{"List", "@@", "X"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AnnularGrading", "[", 
   SuperscriptBox["X_", "k_"], "]"}], ":=", 
  RowBox[{"k", " ", 
   RowBox[{"AnnularGrading", "[", "X", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AnnularGrading", "[", "z_Integer", "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AnnularGrading", "[", "X_Plus", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "gradings", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"gradings", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"AnnularGrading", "/@", 
        RowBox[{"(", 
         RowBox[{"List", "@@", "X"}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "gradings", "]"}], "\[NotEqual]", "1"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Tried to compute the annular grading of a non-homogeneous \
element: \>\"", ",", "X"}], "]"}], ";", 
        RowBox[{"Print", "[", "gradings", "]"}], ";", 
        RowBox[{"Abort", "[", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
       "gradings", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6192486038613043`*^9, 3.6192486138124657`*^9}, {
  3.620009530301668*^9, 3.6200095879940643`*^9}, {3.621812571482687*^9, 
  3.621812573451106*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CircleEssentialQ", "[", 
   RowBox[{"basePointArc_", ",", "circle_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"Intersection", "[", 
       RowBox[{"basePointArc", ",", "circle"}], "]"}], "]"}], ",", "2"}], 
    "]"}], "\[Equal]", "1"}]}]], "Input",
 CellChangeTimes->{{3.619223486791586*^9, 3.619223504106312*^9}, {
  3.619223542265306*^9, 3.619223549920528*^9}, {3.6192235802417383`*^9, 
  3.619223612826438*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bigrading", "[", "X_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"HomologicalGrading", "[", "X", "]"}], ",", 
    RowBox[{"EulerGrading", "[", "X", "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6183479036268177`*^9, 3.618347921318447*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllHomologicalGradings", "[", "b_BR", "]"}], ":=", 
  RowBox[{
   RowBox[{"AllHomologicalGradings", "[", "b", "]"}], "=", 
   RowBox[{"Union", "[", 
    RowBox[{"HomologicalGrading", "/@", 
     RowBox[{"CubeOfResolutions", "[", "b", "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllEulerGradings", "[", "b_BR", "]"}], ":=", 
  RowBox[{
   RowBox[{"AllEulerGradings", "[", "b", "]"}], "=", 
   RowBox[{"Union", "[", 
    RowBox[{"EulerGrading", "/@", 
     RowBox[{"AllBasisVectors", "[", "b", "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllAnnularGradings", "[", "b_BR", "]"}], ":=", 
  RowBox[{
   RowBox[{"AllAnnularGradings", "[", "b", "]"}], "=", 
   RowBox[{"Union", "[", 
    RowBox[{"AnnularGrading", "/@", 
     RowBox[{"AllBasisVectors", "[", "b", "]"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.611449009707911*^9, 3.611449059583516*^9}, {
  3.616980129555997*^9, 3.616980138178254*^9}, {3.621813435682234*^9, 
  3.621813455101736*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllBigradings", "[", "b_BR", "]"}], ":=", 
  RowBox[{
   RowBox[{"AllBigradings", "[", "b", "]"}], "=", 
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HomologicalGrading", "[", "#", "]"}], ",", 
        RowBox[{"EulerGrading", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"AllBasisVectors", "[", "b", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6183443590738993`*^9, 3.61834437358016*^9}, {
  3.618344413412788*^9, 3.61834443477542*^9}, {3.618347863123912*^9, 
  3.6183478683717012`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LeeDifferentialForCrossing", "[", "k_Integer", "]"}], "[", 
    "b_BasisVector", "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "image", ",", "\[IndentingNewLine]", "newCircles", ",", "newCirclesPos",
        ",", "\[IndentingNewLine]", "oldCircles", ",", "oldCirclesPos", ",", 
       "\[IndentingNewLine]", "sign"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"SignsOfCrossings", "[", 
             RowBox[{"b", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", 
           RowBox[{"-", "1"}]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"b", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", "0"}]}], ")"}], "||", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"SignsOfCrossings", "[", 
             RowBox[{"b", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"b", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", "1"}]}], ")"}]}], ",",
        "\[IndentingNewLine]", "0", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sign", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"Plus", "@@", 
            RowBox[{"Take", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"b", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"k", "-", "1"}]}], "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"image", "=", 
         RowBox[{"Resolution", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"ReplacePart", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"b", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"k", "\[Rule]", 
              RowBox[{"1", "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"b", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "k", "]"}], "]"}]}]}]}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"newCircles", "=", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"image", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"oldCircles", "=", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", 
           RowBox[{"image", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sign", "*", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "newCircles", "]"}], "\[Equal]", "1"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"MergingDifferential", "[", "k", "]"}], "[", "b", "]"}], 
            "[", 
            RowBox[{"newCircles", ",", "oldCircles", ",", "image"}], "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"SplittingDifferential", "[", "k", "]"}], "[", "b", 
             "]"}], "[", 
            RowBox[{"newCircles", ",", "oldCircles", ",", "image"}], "]"}]}], 
          "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.61144643311666*^9, {3.611455484388948*^9, 3.611455715814754*^9}, {
   3.611455755798684*^9, 3.611455858045355*^9}, {3.611455900687449*^9, 
   3.611455900849757*^9}, {3.611455954012092*^9, 3.611456068614236*^9}, {
   3.611456108489506*^9, 3.6114562616893463`*^9}, {3.6114563938198357`*^9, 
   3.611456537958158*^9}, {3.611456595607727*^9, 3.611456716137207*^9}, {
   3.6114572495503197`*^9, 3.611457281947295*^9}, {3.611457680717037*^9, 
   3.611457688225569*^9}, {3.6114577707493687`*^9, 3.6114577828520517`*^9}, {
   3.611458384537402*^9, 3.611458471727785*^9}, {3.6114587338861237`*^9, 
   3.611458736805032*^9}, 3.6169774414786663`*^9, {3.620007352060994*^9, 
   3.6200073589072113`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Applies", " ", "the", " ", "splitting", " ", "differential", " ", "to", 
    " ", "a", " ", "basis", " ", "vector"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"SplittingDifferential", "[", "k_Integer", "]"}], "[", 
      "b_BasisVector", "]"}], "[", 
     RowBox[{
      RowBox[{"newCircles", ":", 
       RowBox[{"{", 
        RowBox[{"_List", ",", "_List"}], "}"}]}], ",", 
      RowBox[{"oldCircles", ":", 
       RowBox[{"{", "_List", "}"}]}], ",", "image_Resolution"}], "]"}], ":=", 
    
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "oldSigns", ",", "\[IndentingNewLine]", "newSign", ",", 
        "\[IndentingNewLine]", "newSigns", ",", "\[IndentingNewLine]", 
        "newSigns1", ",", "newSigns2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"oldSigns", "=", 
        RowBox[{"oldCircles", "/.", 
         RowBox[{"b", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"newSigns1", "=", 
        RowBox[{"newSigns2", "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"circle_", "\[Rule]", "value_"}], ")"}], "/;", 
            RowBox[{"MemberQ", "[", 
             RowBox[{"oldCircles", ",", "circle"}], "]"}]}]}], "]"}]}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"oldSigns", "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"newSigns1", ",", 
            RowBox[{
             RowBox[{"newCircles", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"newSigns1", ",", 
            RowBox[{
             RowBox[{"newCircles", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"newSigns2", ",", 
            RowBox[{
             RowBox[{"newCircles", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "1"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"newSigns2", ",", 
            RowBox[{
             RowBox[{"newCircles", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", "1"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"constructBasisVector", "[", 
            RowBox[{"image", ",", "newSigns1"}], "]"}], "+", 
           RowBox[{"constructBasisVector", "[", 
            RowBox[{"image", ",", "newSigns2"}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"newSigns1", ",", 
            RowBox[{
             RowBox[{"newCircles", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "1"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"newSigns1", ",", 
            RowBox[{
             RowBox[{"newCircles", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"newSigns2", ",", 
            RowBox[{
             RowBox[{"newCircles", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"newSigns2", ",", 
            RowBox[{
             RowBox[{"newCircles", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", "1"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"constructBasisVector", "[", 
            RowBox[{"image", ",", "newSigns1"}], "]"}], "+", 
           RowBox[{"constructBasisVector", "[", 
            RowBox[{"image", ",", "newSigns2"}], "]"}]}]}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.611455889154317*^9, 3.611455898089459*^9}, {
  3.611458046659636*^9, 3.611458300320529*^9}, {3.616977072041479*^9, 
  3.616977074849064*^9}, {3.6169783784010344`*^9, 3.6169783814255323`*^9}, {
  3.620007382093066*^9, 3.620007445178741*^9}, {3.620008433216363*^9, 
  3.6200084387114353`*^9}, {3.623098792105934*^9, 3.6230988108246393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Applies", " ", "the", " ", "merging", " ", "differential", " ", "to", " ",
     "a", " ", "basis", " ", "vector"}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MergingDifferential", "[", "k_Integer", "]"}], "[", 
      "b_BasisVector", "]"}], "[", 
     RowBox[{
      RowBox[{"newCircles", ":", 
       RowBox[{"{", "_List", "}"}]}], ",", 
      RowBox[{"oldCircles", ":", 
       RowBox[{"{", 
        RowBox[{"_List", ",", "_List"}], "}"}]}], ",", "image_Resolution"}], 
     "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "oldSigns", ",", "\[IndentingNewLine]", "newSign", ",", "newSigns"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"oldSigns", "=", 
        RowBox[{"oldCircles", "/.", 
         RowBox[{"b", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"newSign", "=", 
        RowBox[{"(", 
         RowBox[{"Times", "@@", "oldSigns"}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newSigns", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"circle_", "\[Rule]", "value_"}], ")"}], "/;", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"oldCircles", ",", "circle"}], "]"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"newSigns", ",", 
         RowBox[{
          RowBox[{"newCircles", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "newSign"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"constructBasisVector", "[", 
        RowBox[{"image", ",", "newSigns"}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.611456539585223*^9, 3.611456561314659*^9}, {
   3.611456721684471*^9, 3.611456812640855*^9}, {3.6114573461654787`*^9, 
   3.6114573815328493`*^9}, {3.611457418416979*^9, 3.611457473568266*^9}, {
   3.611457505183735*^9, 3.61145775864277*^9}, {3.611457788985642*^9, 
   3.6114580376901073`*^9}, 3.6169770766057034`*^9, {3.6169776344404097`*^9, 
   3.616977646903296*^9}, {3.620007492053996*^9, 3.6200074931977262`*^9}, 
   3.620008419190074*^9, {3.6230988141700363`*^9, 3.6230988176532*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LeeDifferential", "[", "b_BasisVector", "]"}], ":=", 
  RowBox[{
   RowBox[{"LeeDifferential", "[", "b", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"LeeDifferentialForCrossing", "[", "k", "]"}], "[", "b", "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"NumberOfCrossings", "[", 
        RowBox[{"b", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], "}"}]}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.611446645380761*^9, 3.61144665166315*^9}, {
  3.611446717000251*^9, 3.611446739794592*^9}, {3.616980170471575*^9, 
  3.616980179422021*^9}, {3.617055098421013*^9, 3.617055101274664*^9}, {
  3.620007516112558*^9, 3.6200075205656*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LeeDifferential", "[", 
   RowBox[{"\[Alpha]_", " ", "b_BasisVector"}], "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"LeeDifferential", "[", "b", "]"}]}], ",", "_BasisVector"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LeeDifferential", "[", "X_Plus", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"LeeDifferential", "/@", "X"}], ",", "_BasisVector"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LeeDifferential", "[", "0", "]"}], "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6183482280346203`*^9, 3.61834826945081*^9}, {
   3.620007530441989*^9, 3.6200075346742973`*^9}, {3.6260392521465693`*^9, 
   3.626039259081423*^9}, 3.62674473802402*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Differential", "[", "b_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Differential", "[", "b", "]"}], "=", 
   RowBox[{
    RowBox[{"LeeDifferential", "[", "b", "]"}], "/.", 
    RowBox[{
     RowBox[{"c_BasisVector", "/;", 
      RowBox[{
       RowBox[{"EulerGrading", "[", "c", "]"}], "\[NotEqual]", 
       RowBox[{"EulerGrading", "[", "b", "]"}]}]}], "\[RuleDelayed]", 
     "0"}]}]}]}]], "Input",
 CellChangeTimes->{{3.619223362372171*^9, 3.6192233702035713`*^9}, {
   3.619223423781272*^9, 3.61922345737319*^9}, {3.619223924090789*^9, 
   3.619223949074374*^9}, {3.619486146951301*^9, 3.6194861544804277`*^9}, {
   3.620007546290345*^9, 3.620007562972912*^9}, 3.6248681648768673`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AnnularDifferential", "[", "b_BasisVector", "]"}], ":=", 
  RowBox[{
   RowBox[{"AnnularDifferential", "[", "b", "]"}], "=", 
   RowBox[{
    RowBox[{"Differential", "[", "b", "]"}], "/.", 
    RowBox[{
     RowBox[{"c_BasisVector", "/;", 
      RowBox[{
       RowBox[{"AnnularGrading", "[", "c", "]"}], "\[NotEqual]", 
       RowBox[{"AnnularGrading", "[", "b", "]"}]}]}], "\[RuleDelayed]", 
     "0"}]}]}]}]], "Input",
 CellChangeTimes->{{3.619223362372171*^9, 3.6192233702035713`*^9}, {
  3.619223423781272*^9, 3.61922345737319*^9}, {3.619223924090789*^9, 
  3.619223949074374*^9}, {3.619486146951301*^9, 3.6194861544804277`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dMinus", "[", "b_BasisVector", "]"}], ":=", 
  RowBox[{
   RowBox[{"Differential", "[", "b", "]"}], "-", 
   RowBox[{"AnnularDifferential", "[", "b", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.61991109659405*^9, 3.619911113068347*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SpectralAnnularDifferential", "[", "t_", "]"}], "[", 
   "b_BasisVector", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"SpectralAnnularDifferential", "[", "t", "]"}], "[", "b", "]"}], 
   "=", 
   RowBox[{
    RowBox[{"Differential", "[", "b", "]"}], "/.", 
    RowBox[{"c_BasisVector", "\[RuleDelayed]", 
     RowBox[{
      SuperscriptBox["t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"AnnularGrading", "[", "c", "]"}]}], "+", 
          RowBox[{"AnnularGrading", "[", "b", "]"}]}], ")"}], "/", "2"}]], 
      "c"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.619223362372171*^9, 3.6192233702035713`*^9}, {
  3.619223423781272*^9, 3.61922345737319*^9}, {3.619223924090789*^9, 
  3.619223949074374*^9}, {3.619486146951301*^9, 3.6194861544804277`*^9}, {
  3.6198389511210938`*^9, 3.619838991363908*^9}, {3.619839149442779*^9, 
  3.619839164948094*^9}, {3.6200077366528587`*^9, 3.620007740795929*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MultispectralDifferential", "[", 
    RowBox[{"\[Beta]_", ",", "\[Gamma]_"}], "]"}], "[", "b_BasisVector", 
   "]"}], ":=", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"MultispectralDifferential", "[", 
      RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}], "[", "b", "]"}], "="}], 
   "*)"}], 
  RowBox[{
   RowBox[{"LeeDifferential", "[", "b", "]"}], "/.", 
   RowBox[{"c_BasisVector", "\[RuleDelayed]", 
    RowBox[{
     SuperscriptBox["\[Beta]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"AnnularGrading", "[", "c", "]"}]}], "+", 
          RowBox[{"AnnularGrading", "[", "b", "]"}]}], ")"}], "/", "2"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"EulerGrading", "[", "c", "]"}]}], "+", 
          RowBox[{"EulerGrading", "[", "b", "]"}]}], ")"}], "/", "4"}]}]], 
     SuperscriptBox["\[Gamma]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"EulerGrading", "[", "c", "]"}]}], "+", 
          RowBox[{"EulerGrading", "[", "b", "]"}]}], ")"}]}], "/", "4"}]], 
     "c"}]}]}]}]], "Input",
 CellChangeTimes->{{3.620007571401813*^9, 3.620007643667234*^9}, {
   3.620007679726491*^9, 3.620007691703465*^9}, {3.62000774694907*^9, 
   3.6200077835443907`*^9}, {3.6200079947735147`*^9, 3.6200079953567133`*^9}, 
   3.620008316659925*^9, {3.620008506942333*^9, 3.620008517469755*^9}, {
   3.620008672125657*^9, 3.6200086810132313`*^9}, {3.62000874241916*^9, 
   3.6200087425147543`*^9}, {3.620008850894553*^9, 3.620008861734251*^9}, {
   3.620008961239606*^9, 3.620008971488616*^9}, {3.620009251540697*^9, 
   3.620009254531517*^9}, {3.62000976506842*^9, 3.6200097653795147`*^9}, {
   3.62000996377423*^9, 3.6200099749591837`*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "AllBasisVectors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllBasisVectors", "[", "b_BR", "]"}], ":=", 
  RowBox[{
   RowBox[{"AllBasisVectors", "[", "b", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"BasisVectors", "/@", 
     RowBox[{"CubeOfResolutions", "[", "b", "]"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.611446806434662*^9, 3.6114468251814623`*^9}, {
  3.616980256735403*^9, 3.6169802590612593`*^9}, {3.616980371897138*^9, 
  3.616980380753518*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllBasisVectorsInHomologicalGrading", "[", 
   RowBox[{"b_BR", ",", "s_Integer"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"AllBasisVectorsInHomologicalGrading", "[", 
    RowBox[{"b", ",", "s"}], "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"BasisVectors", "/@", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"CubeOfResolutions", "[", "b", "]"}], ",", 
       RowBox[{"r_", "/;", 
        RowBox[{
         RowBox[{"HomologicalGrading", "[", "r", "]"}], "\[Equal]", "s"}]}]}],
       "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.618344481082034*^9, 3.6183445550602407`*^9}, {
  3.6183446008051367`*^9, 3.618344614780828*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllBasisVectorsInGrading", "[", 
   RowBox[{"b_BR", ",", "s_Integer", ",", "r_Integer"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"AllBasisVectorsInGrading", "[", 
    RowBox[{"b", ",", "s", ",", "r"}], "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"AllBasisVectorsInHomologicalGrading", "[", 
      RowBox[{"b", ",", "s"}], "]"}], ",", 
     RowBox[{"v_", "/;", 
      RowBox[{
       RowBox[{"EulerGrading", "[", "v", "]"}], "\[Equal]", "r"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.611446743648716*^9, 3.611446850336823*^9}, {
  3.6169802018591127`*^9, 3.616980205241207*^9}, {3.6170534433064833`*^9, 
  3.617053449104052*^9}, {3.618344628895619*^9, 3.618344648618783*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllBasisVectorsInGrading", "[", 
   RowBox[{"b_BR", ",", "s_Integer", ",", "r_Integer", ",", "k_Integer"}], 
   "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"AllBasisVectorsInGrading", "[", 
     RowBox[{"b", ",", "s", ",", "r"}], "]"}], ",", 
    RowBox[{"v_", "/;", 
     RowBox[{
      RowBox[{"AnnularGrading", "[", "v", "]"}], "===", "k"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.621813496256991*^9, 3.621813501224153*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "DifferentialAsMatrix", "]"}]], "Input",
 CellChangeTimes->{{3.6200083820481453`*^9, 3.620008386003042*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Rewrites", " ", "the", " ", "differential", " ", "from", " ", "grading", 
    " ", 
    RowBox[{"(", 
     RowBox[{"s", ",", "r"}], ")"}], " ", "as", " ", "a", " ", "matrix"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DifferentialAsMatrix", "[", 
    RowBox[{"b_BR", ",", "s_Integer", ",", "r_Integer", ",", 
     RowBox[{"differential", ":", "_", ":", "Differential"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"DifferentialAsMatrix", "[", 
     RowBox[{"b", ",", "s", ",", "r", ",", "differential"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"vectorsBefore", ",", "vectorsAfter"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vectorsBefore", "=", 
        RowBox[{"AllBasisVectorsInGrading", "[", 
         RowBox[{"b", ",", "s", ",", "r"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"vectorsAfter", "=", 
        RowBox[{"AllBasisVectorsInGrading", "[", 
         RowBox[{"b", ",", 
          RowBox[{"s", "+", "1"}], ",", "r"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<vectorsAfter: \>\"", ",", "vectorsAfter"}], "]"}], ";",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Print", "[", 
             RowBox[{"#", ",", "\"\< ---> \>\"", ",", " ", 
              RowBox[{"Differential", "[", "#", "]"}]}], "]"}], ")"}], "&"}], 
          "/@", "vectorsBefore"}], ";"}], "\[IndentingNewLine]", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"MatrixWrapper", "[", 
        RowBox[{
         RowBox[{"Length", "[", "vectorsBefore", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"differential", "/@", "vectorsBefore"}], ",", "#"}], 
            "]"}], "&"}], "/@", "vectorsAfter"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.611446851773861*^9, 3.611446875916087*^9}, {
   3.6114469079289722`*^9, 3.6114469685276403`*^9}, {3.61145885948251*^9, 
   3.611458876248217*^9}, {3.6114724020493*^9, 3.611472454520392*^9}, {
   3.6114729776302834`*^9, 3.611473011932931*^9}, {3.611473077912786*^9, 
   3.611473102190667*^9}, {3.616977200733523*^9, 3.6169772906859207`*^9}, {
   3.616978465911841*^9, 3.616978469174448*^9}, {3.616978624182173*^9, 
   3.616978625548915*^9}, {3.61698018621017*^9, 3.616980192120674*^9}, {
   3.616980405868699*^9, 3.616980408029767*^9}, {3.6169804471699057`*^9, 
   3.616980450585656*^9}, {3.619223323440537*^9, 3.619223334128181*^9}, {
   3.6200083726250553`*^9, 3.620008373848482*^9}, {3.623098849391964*^9, 
   3.623098880387292*^9}, 3.626036056082534*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Rewrites", " ", "the", " ", "differential", " ", "from", " ", "grading", 
    " ", "s", " ", "as", " ", "a", " ", "matrix"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DifferentialAsMatrix", "[", 
    RowBox[{"b_BR", ",", "s_Integer", ",", 
     RowBox[{"differential", ":", "_", ":", "Differential"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"DifferentialAsMatrix", "[", 
     RowBox[{"b", ",", "s", ",", "differential"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"vectorsBefore", ",", "vectorsAfter"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vectorsBefore", "=", 
        RowBox[{"AllBasisVectorsInHomologicalGrading", "[", 
         RowBox[{"b", ",", "s"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vectorsAfter", "=", 
        RowBox[{"AllBasisVectorsInHomologicalGrading", "[", 
         RowBox[{"b", ",", 
          RowBox[{"s", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<vectorsAfter: \>\"", ",", "vectorsAfter"}], "]"}], ";",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Print", "[", 
             RowBox[{"#", ",", "\"\< ---> \>\"", ",", " ", 
              RowBox[{"Differential", "[", "#", "]"}]}], "]"}], ")"}], "&"}], 
          "/@", "vectorsBefore"}], ";"}], "\[IndentingNewLine]", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"MatrixWrapper", "[", 
        RowBox[{
         RowBox[{"Length", "[", "vectorsBefore", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"differential", "/@", "vectorsBefore"}], ",", "#"}], 
            "]"}], "&"}], "/@", "vectorsAfter"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.611446851773861*^9, 3.611446875916087*^9}, {
   3.6114469079289722`*^9, 3.6114469685276403`*^9}, {3.61145885948251*^9, 
   3.611458876248217*^9}, {3.6114724020493*^9, 3.611472454520392*^9}, {
   3.6114729776302834`*^9, 3.611473011932931*^9}, {3.611473077912786*^9, 
   3.611473102190667*^9}, {3.616977200733523*^9, 3.6169772906859207`*^9}, {
   3.616978465911841*^9, 3.616978469174448*^9}, {3.616978624182173*^9, 
   3.616978625548915*^9}, {3.61698018621017*^9, 3.616980192120674*^9}, {
   3.616980405868699*^9, 3.616980408029767*^9}, {3.6169804471699057`*^9, 
   3.616980450585656*^9}, {3.619223323440537*^9, 3.619223334128181*^9}, {
   3.6200083460072317`*^9, 3.62000837087213*^9}, {3.623098884774839*^9, 
   3.6230988913314037`*^9}, 3.62603605944351*^9}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "MatrixWrapper", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"MatrixWrapper", "[", 
     RowBox[{"numberOfColums_", ",", "m1_"}], "]"}], ",", 
    RowBox[{"MatrixWrapper", "[", 
     RowBox[{"numberOfColumns_", ",", "m2_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"MatrixWrapper", "[", 
   RowBox[{"numberOfColumns", ",", 
    RowBox[{"m1", "~", "Join", "~", "m2"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{"NullSpace", "[", 
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"numberOfColumns_", ",", 
     RowBox[{"{", "}"}]}], "]"}], "]"}], ":=", 
  RowBox[{
  "IdentityMatrix", "[", "numberOfColumns", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{"NullSpace", "[", 
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "}"}]}], "]"}], "]"}], ":=", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{"NullSpace", "[", 
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"numberOfColumns_", ",", "entries_"}], "]"}], "]"}], ":=", 
  RowBox[{"NullSpace", "[", "entries", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{"Transpose", "[", 
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"numberOfColumns_", ",", "entries_"}], "]"}], "]"}], ":=", 
  RowBox[{"MatrixWrapper", "[", 
   RowBox[{
    RowBox[{"Length", "[", "entries", "]"}], ",", 
    RowBox[{"Transpose", "[", "entries", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{"Transpose", "[", 
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"numberOfColumns_", ",", 
     RowBox[{"{", "}"}]}], "]"}], "]"}], ":=", 
  RowBox[{"MatrixWrapper", "[", 
   RowBox[{"0", ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", "numberOfColumns", "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{"LinearSolve", "[", 
   RowBox[{"m_", ",", 
    RowBox[{"MatrixWrapper", "[", 
     RowBox[{"numberOfColumns_", ",", 
      RowBox[{"{", "}"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<LinearSolve[\>\"", ",", "m", ",", "\"\<, MatrixWrapper[\>\"", ",", 
      "numberOfColumns", ",", "\"\<, {}]]\>\""}], "]"}], ";", 
    RowBox[{"Abort", "[", "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{"LinearSolve", "[", 
   RowBox[{"m_", ",", 
    RowBox[{"MatrixWrapper", "[", 
     RowBox[{"numberOfColumns_", ",", "entries_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"LinearSolve", "[", 
   RowBox[{"m", ",", "entries"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{"RowReduce", "[", 
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"{", "}"}]}], "]"}], "]"}], ":=", 
  RowBox[{"MatrixWrapper", "[", 
   RowBox[{"n", ",", 
    RowBox[{"{", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{"RowReduce", "[", 
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"n_", ",", "m_"}], "]"}], "]"}], ":=", 
  RowBox[{"MatrixWrapper", "[", 
   RowBox[{"n", ",", 
    RowBox[{"RowReduce", "[", "m", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQPdOjvCbsxSvHB0syOkH09mU3p4LoF+vdpoHoSdbt
s0C07DPm2SDaxYdrAYgu6EpaAqJnP0vcAqKjju8D03zpu8PCgfSyQrUIEM21
VioJRDNw3UsG0Q+rAwtAtOOqKUUg+kX/xsxrn145HlvhXASiW7gq34Hosv4f
H0B0xOTb/28A6bPPHBhuAunDc7bIg+i6v6+UQTSD5/6F87+/cvyk9nEZiPYQ
/qpR8OOVo9T6eZog2rf8hR6I3lXyyghEx1a/rQfRs0/INoBoK1Wn1ZcZXzs2
mEwH09Ub92TLsrx2jJG+lAuiEyXWFYPoNfK2JSAaAKTrqnM=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"KhBoundaryRepresentativesInGrading", "[", 
   RowBox[{"b_BR", ",", "s_Integer", ",", "r_Integer", ",", 
    RowBox[{"differential", ":", "_", ":", "Differential"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RowReduce", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{"DifferentialAsMatrix", "[", 
          RowBox[{"b", ",", 
           RowBox[{"s", "-", "1"}], ",", "r", ",", "differential"}], "]"}], 
         "]"}], "]"}], "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", "..."}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.619913856780778*^9, 3.619913887377524*^9}, 
   3.619913936909109*^9, {3.619914039734702*^9, 3.619914050388073*^9}, {
   3.619914737469338*^9, 3.619914741648261*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "KhRepresentativesInGrading", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KhRepresentativesInGrading", "[", 
   RowBox[{"b_BR", ",", "s_Integer", ",", "r_Integer", ",", 
    RowBox[{"differential", ":", "_", ":", "Differential"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"KhRepresentativesInGrading", "[", 
    RowBox[{"b", ",", "s", ",", "r", ",", "differential"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "d2", ",", "d1", ",", "kernel", ",", " ", "image", ",", 
       "complementInKernelBasis"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<Computing KhRepresentativesInGrading[\>\"", ",", "b", ",", 
         "\"\<, \>\"", ",", "s", ",", "\"\<, \>\"", ",", "r", ",", 
         "\"\<]\>\""}], "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d2", "=", 
       RowBox[{"DifferentialAsMatrix", "[", 
        RowBox[{"b", ",", "s", ",", "r", ",", "differential"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"d1", "=", 
       RowBox[{"DifferentialAsMatrix", "[", 
        RowBox[{"b", ",", 
         RowBox[{"s", "-", "1"}], ",", "r", ",", "differential"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<d1 = \>\"", ",", "d1"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<d2 = \>\"", ",", "d2"}], "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"NullSpace", "[", 
       RowBox[{"d2", "~", "Join", "~", 
        RowBox[{"Transpose", "[", "d1", "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxUssggEAB/A8DmZWm1lRxmyWgxYHc8hrXxfLyGaWzaFWS/KeLdlXF8WQ
18XFZDjkseWx6qCxlTYOjIsDrppHfZtSIYrx/b/Db78yzUhHTyaLxRLQcLd4
6U4WoohPInyPCUHRC17Yd6fwe3nI3UKfz40yU3LTES52+Y/xzcryKb7lvQXw
kGVapaCfEinUOK7x9GPyUjmMHalNA2Z/hEm8Wx+3Y9leYh0v7uicWJozuIfH
GzJcWOvzuTF/wXGO9Zy1C/waa27qoq/Onmde5ytILFGpzVhU+zeBE7peC87j
XrPv4hTxlnZycJawdQunX+TbODcl9eJntpVZq9Q8lCQp4rvuKYhtNvZJKf3k
LMlsHKjiVdLfzwUKsbCm3bBBv7prN2Pj76gV+zsdzC22q2lMPFbM4GDMc4Ab
yYJDLOkbi3B+KML72RbFHaZIEp/pxV/4Hxue+jk=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"KhInGrading", "[", 
   RowBox[{"b_BR", ",", "s_Integer", ",", "r_Integer", ",", 
    RowBox[{"differential", ":", "_", ":", "Differential"}]}], "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"KhRepresentativesInGrading", "[", 
    RowBox[{"b", ",", "s", ",", "r", ",", "differential"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.611448855993891*^9, 3.611448871583955*^9}, {
  3.6192232917680197`*^9, 3.619223304079904*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kh", "[", 
   RowBox[{"b_BR", ",", 
    RowBox[{"differential", ":", "_", ":", "Differential"}]}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["t", "s"], 
     SuperscriptBox["q", "r"], 
     RowBox[{"KhInGrading", "[", 
      RowBox[{"b", ",", "s", ",", "r", ",", "differential"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", 
      RowBox[{"AllHomologicalGradings", "[", "b", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"AllEulerGradings", "[", "b", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.611448873459649*^9, 3.611448877278904*^9}, {
  3.611449065031947*^9, 3.611449113070578*^9}, {3.6192232616984053`*^9, 
  3.61922328740933*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "e", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e", "[", 
   RowBox[{"b", ":", 
    RowBox[{"BasisVector", "[", 
     RowBox[{"resolution_", ",", "signs_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"b", ",", "k"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"Length", "[", "signs", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"b", ":", 
      RowBox[{"BasisVector", "[", 
       RowBox[{"resolution_", ",", "signs_"}], "]"}]}], ",", "k_"}], "]"}], "/;", 
   RowBox[{"!", 
    RowBox[{"CircleEssentialQ", "[", 
     RowBox[{
      RowBox[{"basePointArc", "[", "resolution", "]"}], ",", 
      RowBox[{"signs", "\[LeftDoubleBracket]", 
       RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"b", ":", 
      RowBox[{"BasisVector", "[", 
       RowBox[{"resolution_", ",", "signs_"}], "]"}]}], ",", "k_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"signs", "\[LeftDoubleBracket]", 
     RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], 
  ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"b", ":", 
      RowBox[{"BasisVector", "[", 
       RowBox[{"resolution_", ",", "signs_"}], "]"}]}], ",", "k_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"signs", "\[LeftDoubleBracket]", 
     RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
    RowBox[{"-", "1"}]}]}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{
        RowBox[{"basePointArc", "[", "resolution", "]"}], ",", 
        RowBox[{"Min", "[", 
         RowBox[{"Intersection", "[", 
          RowBox[{
           RowBox[{"basePointArc", "[", "resolution", "]"}], ",", 
           RowBox[{"signs", "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
         "]"}]}], "]"}], "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "+", "1"}]], 
   RowBox[{"ReplacePart", "[", 
    RowBox[{"b", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "k", ",", "2"}], "}"}], "\[Rule]", "1"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e", "[", "X_Plus", "]"}], ":=", 
  RowBox[{"e", "/@", "X"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e", "[", 
   RowBox[{"\[Alpha]_Integer", " ", "X_"}], "]"}], ":=", 
  RowBox[{"\[Alpha]", " ", 
   RowBox[{"e", "[", "X", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.619226946527372*^9, 3.619227079540556*^9}, {
  3.619227148015739*^9, 3.619227193408352*^9}, {3.619227247444725*^9, 
  3.619227333077327*^9}, {3.6192274977301826`*^9, 3.619227513074114*^9}, {
  3.619248961935854*^9, 3.619248962551537*^9}, {3.619249309809395*^9, 
  3.619249311594837*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "f", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"b", ":", 
    RowBox[{"BasisVector", "[", 
     RowBox[{"resolution_", ",", "signs_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"b", ",", "k"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"Length", "[", "signs", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"b", ":", 
      RowBox[{"BasisVector", "[", 
       RowBox[{"resolution_", ",", "signs_"}], "]"}]}], ",", "k_"}], "]"}], "/;", 
   RowBox[{"!", 
    RowBox[{"CircleEssentialQ", "[", 
     RowBox[{
      RowBox[{"basePointArc", "[", "resolution", "]"}], ",", 
      RowBox[{"signs", "\[LeftDoubleBracket]", 
       RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"b", ":", 
      RowBox[{"BasisVector", "[", 
       RowBox[{"resolution_", ",", "signs_"}], "]"}]}], ",", "k_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"signs", "\[LeftDoubleBracket]", 
     RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
    RowBox[{"-", "1"}]}]}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"b", ":", 
      RowBox[{"BasisVector", "[", 
       RowBox[{"resolution_", ",", "signs_"}], "]"}]}], ",", "k_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"signs", "\[LeftDoubleBracket]", 
     RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], 
  ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{
        RowBox[{"basePointArc", "[", "resolution", "]"}], ",", 
        RowBox[{"Min", "[", 
         RowBox[{"Intersection", "[", 
          RowBox[{
           RowBox[{"basePointArc", "[", "resolution", "]"}], ",", 
           RowBox[{"signs", "\[LeftDoubleBracket]", 
            RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
         "]"}]}], "]"}], "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "+", "1"}]], 
   RowBox[{"ReplacePart", "[", 
    RowBox[{"b", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "k", ",", "2"}], "}"}], "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "X_Plus", "]"}], ":=", 
  RowBox[{"f", "/@", "X"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"\[Alpha]_Integer", " ", "X_"}], "]"}], ":=", 
  RowBox[{"\[Alpha]", " ", 
   RowBox[{"f", "[", "X", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.619226946527372*^9, 3.619227079540556*^9}, {
  3.619227148015739*^9, 3.619227193408352*^9}, {3.619227247444725*^9, 
  3.619227333077327*^9}, {3.6192274977301826`*^9, 3.619227513074114*^9}, {
  3.619248961935854*^9, 3.619248962551537*^9}, {3.619249309809395*^9, 
  3.619249311594837*^9}, {3.6199158045819473`*^9, 3.6199158304623623`*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "eAsMatrix", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eAsMatrix", "[", 
   RowBox[{"b_BR", ",", "s_Integer", ",", "r_Integer"}], "]"}], ":=", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"eAsMatrix", "[", 
     RowBox[{"b", ",", "s", ",", "r"}], "]"}], "="}], "*)"}], 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"representatives", ",", "vectorsBefore", ",", "vectorsAfter"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"representatives", "=", 
      RowBox[{"KhRepresentativesInGrading", "[", 
       RowBox[{"b", ",", "s", ",", "r", ",", "AnnularDifferential"}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "representatives", "]"}], "\[Equal]", "0"}], 
       ",", 
       RowBox[{"MatrixWrapper", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"v", ",", 
             RowBox[{"AllBasisVectorsInGrading", "[", 
              RowBox[{"b", ",", "s", ",", 
               RowBox[{"r", "+", "2"}]}], "]"}]}], "}"}]}], "]"}]}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"vectorsBefore", "=", 
         RowBox[{"representatives", ".", 
          RowBox[{"AllBasisVectorsInGrading", "[", 
           RowBox[{"b", ",", "s", ",", "r"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"vectorsAfter", "=", 
         RowBox[{"AllBasisVectorsInGrading", "[", 
          RowBox[{"b", ",", "s", ",", 
           RowBox[{"r", "+", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"MatrixWrapper", "[", 
         RowBox[{
          RowBox[{"Length", "[", "vectorsBefore", "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"e", "/@", "vectorsBefore"}], ",", "#"}], "]"}], "&"}], 
           "/@", "vectorsAfter"}]}], "]"}]}]}], "\[IndentingNewLine]", 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.619248234414946*^9, 3.619248256654768*^9}, {
  3.619248389470997*^9, 3.61924839797334*^9}, {3.6192490534246683`*^9, 
  3.6192490897699747`*^9}, {3.6192492867630177`*^9, 3.6192492914991093`*^9}, {
  3.619249769952228*^9, 3.6192497704953547`*^9}, {3.619249823927043*^9, 
  3.619249830654777*^9}, {3.619250012671713*^9, 3.6192500190712*^9}, {
  3.61925016460181*^9, 3.619250167150475*^9}, {3.6192504050729*^9, 
  3.61925046254108*^9}, {3.619250513270233*^9, 3.619250549896105*^9}, {
  3.6260360874669857`*^9, 3.626036088368425*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", "  ", 
   RowBox[{
    RowBox[{
    "We", " ", "compute", " ", "highest", " ", "weight", " ", "vectors"}], 
    ",", " ", 
    RowBox[{
    "by", " ", "finding", " ", "highest", " ", "weight", " ", "vectors", " ", 
     "amongst", " ", "representatives", " ", "for", " ", "the", " ", 
     RowBox[{"homology", ".", "\[IndentingNewLine]", "This"}], " ", "works"}],
     ",", " ", 
    RowBox[{
    "because", " ", "the", " ", "quotient", " ", "map", " ", "from", " ", 
     "the", " ", "cube", " ", "complex", " ", "to", " ", "the", " ", 
     "annular", " ", "homology", " ", "is", " ", "a", " ", "map", " ", "of", 
     " ", "sl_", "2", " ", 
     RowBox[{"representations", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "AnnularHeighestWeightVectors", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AnnularHeighestWeightVectors", "[", 
     RowBox[{"b_BR", ",", "s_Integer", ",", "r_Integer"}], "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"AnnularHeighestWeightVectors", "[", 
       RowBox[{"b", ",", "s", ",", "r"}], "]"}], "="}], "*)"}], 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "kernel", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"kernel", "=", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"eAsMatrix", "[", 
          RowBox[{"b", ",", "s", ",", "r"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "kernel", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"kernel", ".", 
          RowBox[{"KhRepresentativesInGrading", "[", 
           RowBox[{"b", ",", "s", ",", "r", ",", "AnnularDifferential"}], 
           "]"}], ".", 
          RowBox[{"AllBasisVectorsInGrading", "[", 
           RowBox[{"b", ",", "s", ",", "r"}], "]"}]}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.619248429844489*^9, 3.6192484452583933`*^9}, 
   3.6192484763224983`*^9, {3.619248520314786*^9, 3.619248558570632*^9}, {
   3.61924948214027*^9, 3.619249486974634*^9}, 3.619249854509512*^9, {
   3.619250153509664*^9, 3.6192501713615503`*^9}, {3.6199122858908043`*^9, 
   3.619912357091917*^9}, {3.625008788183456*^9, 3.625008793265854*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "AnnularHeighestWeightVectorsAsLinearCombosOfRepresentatives", "[", 
   RowBox[{"b_BR", ",", "s_Integer", ",", "r_Integer"}], "]"}], ":=", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"AnnularHeighestWeightVectors", "[", 
     RowBox[{"b", ",", "s", ",", "r"}], "]"}], "="}], "*)"}], 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "kernel", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"kernel", "=", 
      RowBox[{"NullSpace", "[", 
       RowBox[{"eAsMatrix", "[", 
        RowBox[{"b", ",", "s", ",", "r"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "kernel", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"kernel", ".", 
        RowBox[{"KhRepresentativesInGrading", "[", 
         RowBox[{"b", ",", "s", ",", "r", ",", "AnnularDifferential"}], 
         "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.6199156935935717`*^9, 3.61991570981912*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AnnularKh", "[", "b_BR", "]"}], ":=", 
  RowBox[{
   RowBox[{"AnnularKh", "[", "b", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]", "=", 
         RowBox[{"AnnularGrading", "[", "v", "]"}]}], "}"}], ",", 
       RowBox[{
        SuperscriptBox["t", "s"], 
        SuperscriptBox["q", 
         RowBox[{"r", "-", "\[Lambda]"}]], 
        RowBox[{"V", "[", "\[Lambda]", "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"AllHomologicalGradings", "[", "b", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"AllEulerGradings", "[", "b", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"AnnularHeighestWeightVectors", "[", 
        RowBox[{"b", ",", "s", ",", "r"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6192486416035843`*^9, 3.6192487472740717`*^9}, {
  3.619248873070609*^9, 3.619248874887813*^9}, {3.619249888245002*^9, 
  3.61924990418336*^9}, {3.619250081811357*^9, 3.619250081993697*^9}, {
  3.619250240583946*^9, 3.619250241096718*^9}, {3.6192505619275084`*^9, 
  3.6192505697685127`*^9}, {3.6194892369345913`*^9, 3.619489239476109*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$annularKhPath", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SaveAnnularKh", "[", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"LoadAnnularKh", "[", "]"}], ";", 
    RowBox[{"Put", "[", 
     RowBox[{
      RowBox[{"DownValues", "[", "AnnularKh", "]"}], ",", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"$annularKhPath", ",", "\"\<annularKh.m\>\""}], "}"}], 
       "]"}]}], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadAnnularKh", "[", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"DownValues", "[", "AnnularKh", "]"}], "=", 
     RowBox[{"Union", "[", 
      RowBox[{
       RowBox[{"DownValues", "[", "AnnularKh", "]"}], "~", "Join", "~", 
       RowBox[{"Get", "[", 
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{"$annularKhPath", ",", "\"\<annularKh.m\>\""}], "}"}], 
         "]"}], "]"}]}], "]"}]}], ";"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.619489260632991*^9, 3.619489390659832*^9}, {
  3.619489423095907*^9, 3.619489437096496*^9}, {3.6194901060029097`*^9, 
  3.619490110577804*^9}, {3.619490457929957*^9, 3.619490481548966*^9}, {
  3.619490526512615*^9, 3.619490527711123*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PositiveStabilization", "[", 
   RowBox[{"BR", "[", 
    RowBox[{"b_", ",", "X_"}], "]"}], "]"}], ":=", 
  RowBox[{"BR", "[", 
   RowBox[{
    RowBox[{"b", "+", "1"}], ",", 
    RowBox[{"X", "~", "Join", "~", 
     RowBox[{"{", "b", "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.619250625645486*^9, 3.619250648020673*^9}, {
  3.619484141054636*^9, 3.619484141765703*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PositiveStabilization", "[", 
   RowBox[{
    RowBox[{"BR", "[", 
     RowBox[{"b_", ",", "X_"}], "]"}], ",", "0"}], "]"}], ":=", 
  RowBox[{"BR", "[", 
   RowBox[{"b", ",", "X"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PositiveStabilization", "[", 
   RowBox[{
    RowBox[{"BR", "[", 
     RowBox[{"b_", ",", "X_"}], "]"}], ",", "1"}], "]"}], ":=", 
  RowBox[{"PositiveStabilization", "[", 
   RowBox[{"BR", "[", 
    RowBox[{"b", ",", "X"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PositiveStabilization", "[", 
   RowBox[{
    RowBox[{"BR", "[", 
     RowBox[{"b_", ",", "X_"}], "]"}], ",", 
    RowBox[{"k_", "/;", 
     RowBox[{"k", ">", "1"}]}]}], "]"}], ":=", 
  RowBox[{"PositiveStabilization", "[", 
   RowBox[{
    RowBox[{"PositiveStabilization", "[", 
     RowBox[{"BR", "[", 
      RowBox[{"b", ",", "X"}], "]"}], "]"}], ",", 
    RowBox[{"k", "-", "1"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6192506700527267`*^9, 3.619250729483807*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NegativeStabilization", "[", 
   RowBox[{"BR", "[", 
    RowBox[{"b_", ",", "X_"}], "]"}], "]"}], ":=", 
  RowBox[{"BR", "[", 
   RowBox[{
    RowBox[{"b", "+", "1"}], ",", 
    RowBox[{"X", "~", "Join", "~", 
     RowBox[{"{", 
      RowBox[{"-", "b"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.619250625645486*^9, 3.619250648020673*^9}, {
  3.619484141054636*^9, 3.619484141765703*^9}, {3.619489555260044*^9, 
  3.619489558447686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NegativeStabilization", "[", 
   RowBox[{
    RowBox[{"BR", "[", 
     RowBox[{"b_", ",", "X_"}], "]"}], ",", "0"}], "]"}], ":=", 
  RowBox[{"BR", "[", 
   RowBox[{"b", ",", "X"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NegativeStabilization", "[", 
   RowBox[{
    RowBox[{"BR", "[", 
     RowBox[{"b_", ",", "X_"}], "]"}], ",", "1"}], "]"}], ":=", 
  RowBox[{"NegativeStabilization", "[", 
   RowBox[{"BR", "[", 
    RowBox[{"b", ",", "X"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NegativeStabilization", "[", 
   RowBox[{
    RowBox[{"BR", "[", 
     RowBox[{"b_", ",", "X_"}], "]"}], ",", 
    RowBox[{"k_", "/;", 
     RowBox[{"k", ">", "1"}]}]}], "]"}], ":=", 
  RowBox[{"NegativeStabilization", "[", 
   RowBox[{
    RowBox[{"NegativeStabilization", "[", 
     RowBox[{"BR", "[", 
      RowBox[{"b", ",", "X"}], "]"}], "]"}], ",", 
    RowBox[{"k", "-", "1"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6192506700527267`*^9, 3.619250729483807*^9}, {
  3.619489561662283*^9, 3.619489566942822*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Stabilization", "[", 
   RowBox[{"b_", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "X___"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Stabilization", "[", 
   RowBox[{
    RowBox[{"PositiveStabilization", "[", "b", "]"}], ",", 
    RowBox[{"{", "X", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Stabilization", "[", 
   RowBox[{"b_", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "X___"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Stabilization", "[", 
   RowBox[{
    RowBox[{"NegativeStabilization", "[", "b", "]"}], ",", 
    RowBox[{"{", "X", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Stabilization", "[", 
   RowBox[{"b_", ",", 
    RowBox[{"{", "}"}]}], "]"}], ":=", "b"}]}], "Input",
 CellChangeTimes->{{3.619489571396907*^9, 3.619489644917583*^9}, {
  3.61948968872128*^9, 3.619489693872417*^9}}],

Cell[BoxData[
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{"Inverse", "[", 
   RowBox[{
    RowBox[{"MatrixWrapper", "[", 
     RowBox[{"numberOfColumns_", ",", "matrix_"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "matrix", "]"}], "\[Equal]", 
     "numberOfColumns"}]}], "]"}], ":=", 
  RowBox[{"MatrixWrapper", "[", 
   RowBox[{"numberOfColumns", ",", 
    RowBox[{"Inverse", "[", "matrix", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.619854761959176*^9, 3.619854822244173*^9}, {
  3.630631790432844*^9, 3.630631795698917*^9}}],

Cell[BoxData[{
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"n1_", ",", "m1_"}], "]"}], ".", 
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"n2_", ",", "m2_"}], "]"}]}], ":=", 
  RowBox[{"MatrixWrapper", "[", 
   RowBox[{"n2", ",", 
    RowBox[{"m1", ".", "m2"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"n1_", ",", 
     RowBox[{"{", "}"}]}], "]"}], ".", 
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"n2_", ",", "m2_"}], "]"}]}], ":=", 
  RowBox[{"MatrixWrapper", "[", 
   RowBox[{"n2", ",", 
    RowBox[{"{", "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.619854831030261*^9, 3.619854876793227*^9}, {
  3.619855220375327*^9, 3.619855263783328*^9}, {3.619855353371283*^9, 
  3.619855384072052*^9}, {3.630631797704237*^9, 3.6306318086242247`*^9}}],

Cell[BoxData[{
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{
   RowBox[{"\[Alpha]_", "?", "NumericQ"}], " ", 
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"n1_", ",", "m1_"}], "]"}]}], ":=", 
  RowBox[{"MatrixWrapper", "[", 
   RowBox[{"n1", ",", 
    RowBox[{"\[Alpha]", " ", "m1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixWrapper", "/:", 
  RowBox[{
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"n_", ",", "m1_"}], "]"}], "+", 
   RowBox[{"MatrixWrapper", "[", 
    RowBox[{"n_", ",", "m2_"}], "]"}]}], ":=", 
  RowBox[{"MatrixWrapper", "[", 
   RowBox[{"n", ",", 
    RowBox[{"m1", "+", "m2"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6198549647448*^9, 3.619854984078906*^9}, {
  3.619855017446246*^9, 3.619855050586029*^9}, {3.6306318101773043`*^9, 
  3.630631818305768*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "SpectralAnnularKh", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpectralAnnularKh", "[", "b_BR", "]"}], ":=", 
  RowBox[{
   RowBox[{"SpectralAnnularKh", "[", "b", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"result", ",", "\[Beta]"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"result", "=", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["t", 
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{"AllHomologicalGradings", "[", "b", "]"}], "]"}], "-", 
            "1"}]], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "s"], " ", 
             RowBox[{
              RowBox[{"MonomialGaussianElimination", "[", 
               RowBox[{"\[Beta]", ",", 
                RowBox[{"-", "2"}]}], "]"}], "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"DifferentialAsMatrix", "[", 
                  RowBox[{"b", ",", "r", ",", "s", ",", 
                   RowBox[{
                   "SpectralAnnularDifferential", "[", "\[Beta]", "]"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", 
                   RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{"AllHomologicalGradings", "[", "b", "]"}], "]"}], 
                    "-", "1"}], ",", 
                   RowBox[{
                    RowBox[{"Max", "[", 
                    RowBox[{"AllHomologicalGradings", "[", "b", "]"}], "]"}], 
                    "+", "1"}]}], "}"}]}], "]"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"AnnularGrading", "/@", 
                  RowBox[{"AllBasisVectorsInGrading", "[", 
                   RowBox[{"b", ",", "r", ",", "s"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", 
                   RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{"AllHomologicalGradings", "[", "b", "]"}], "]"}], 
                    "-", "1"}], ",", 
                   RowBox[{
                    RowBox[{"Max", "[", 
                    RowBox[{"AllHomologicalGradings", "[", "b", "]"}], "]"}], 
                    "+", "2"}]}], "}"}]}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"AllEulerGradings", "[", "b", "]"}]}], "}"}]}], "]"}]}],
          ",", 
         RowBox[{"_C", "|", "\[CapitalEpsilon]"}], ",", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", "t", ",", 
            RowBox[{"Function", "[", 
             RowBox[{
              RowBox[{"{", "\[Lambda]", "}"}], ",", 
              RowBox[{"Collect", "[", 
               RowBox[{"\[Lambda]", ",", "q", ",", "Expand"}], "]"}]}], 
             "]"}]}], "]"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"result", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "\[Rule]", "1"}], ",", 
                RowBox[{
                 RowBox[{"C", "[", "_", "]"}], "\[RuleDelayed]", "0"}], ",", 
                RowBox[{"z", "\[Rule]", "1"}]}], "}"}]}], ")"}], "-", 
            RowBox[{"Kh", "[", "b", "]"}]}], ",", "_t", ",", "Expand"}], 
          "]"}], "=!=", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<The annular spectral sequence for \>\"", ",", "b", ",", 
           "\"\< does not converge to Khovanov homology!\>\""}], "]"}], ";", 
         RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"result", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[CapitalEpsilon]", "\[Rule]", "1"}], ",", 
                RowBox[{
                 RowBox[{"C", "[", "_", "]"}], "\[RuleDelayed]", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "t"}], ")"}]}], ",", 
                RowBox[{"z", "\[Rule]", "1"}]}], "}"}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AnnularKh", "[", "b", "]"}], "/.", 
              RowBox[{
               RowBox[{"V", "[", "\[Lambda]_", "]"}], "\[RuleDelayed]", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 SuperscriptBox["q", "k"], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", 
                   RowBox[{"-", "\[Lambda]"}], ",", "\[Lambda]", ",", "2"}], 
                  "}"}]}], "]"}]}]}], ")"}]}], ",", "_t", ",", "Expand"}], 
          "]"}], "=!=", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<The annular spectral sequence for \>\"", ",", "b", ",", 
           "\"\< does not start at annular Khovanov homology!\>\""}], "]"}], 
         ";", 
         RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      "result"}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.619856485341753*^9, 3.619856574037691*^9}, {
  3.6198566350914297`*^9, 3.6198566351952887`*^9}, {3.619856667825646*^9, 
  3.619856682967231*^9}, {3.619856787671417*^9, 3.619856829076448*^9}, {
  3.619857207513426*^9, 3.6198573407395144`*^9}, {3.619857447855616*^9, 
  3.61985746283311*^9}, {3.619857897401415*^9, 3.619857899262333*^9}, {
  3.6218165240858383`*^9, 3.621816534615275*^9}, {3.621816585027545*^9, 
  3.6218166296796007`*^9}, {3.621816701158704*^9, 3.6218167106689463`*^9}, {
  3.621816777095249*^9, 3.621816799839939*^9}, {3.62181701986134*^9, 
  3.6218170199644337`*^9}, {3.621817155138177*^9, 3.621817182747704*^9}, {
  3.621832904088374*^9, 3.6218329261613083`*^9}, {3.630631675477154*^9, 
  3.630631677331914*^9}, {3.630631909881654*^9, 3.630631910025056*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "MonomialGaussianElimination", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MonomialGaussianElimination", "[", 
    RowBox[{"a_", ",", "g_"}], "]"}], "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", "}"}], "}"}]}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MonomialGaussianElimination", "[", 
    RowBox[{"a_", ",", "g_"}], "]"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"MatrixWrapper", "[", 
       RowBox[{"n_", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", "..."}], "}"}], "..."}], "}"}]}], "]"}], ",", 
      "Ms___MatrixWrapper"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"grading_", ",", "gradings___"}], "}"}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", "=!=", 
        RowBox[{"Length", "[", "grading", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<number of gradings does not match the size of the matrix: \>\"",
           ",", "grading"}], "]"}], ";", 
        RowBox[{"Abort", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Plus", "@@", 
           SuperscriptBox["z", "grading"]}], ")"}], " ", 
         "\[CapitalEpsilon]"}], "+", 
        RowBox[{"t", " ", 
         RowBox[{
          RowBox[{"MonomialGaussianElimination", "[", 
           RowBox[{"a", ",", "g"}], "]"}], "[", 
          RowBox[{
           RowBox[{"{", "Ms", "}"}], ",", 
           RowBox[{"{", "gradings", "}"}]}], "]"}]}]}], ",", 
       RowBox[{"_C", "|", "\[CapitalEpsilon]"}], ",", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "t"}], "]"}], "&"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MonomialGaussianElimination", "[", 
    RowBox[{"a_", ",", "g_"}], "]"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "M0_MatrixWrapper", ",", "M1_MatrixWrapper", ",", "Ms___MatrixWrapper"}],
      "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"grading0_", ",", "grading1_", ",", "gradings___"}], "}"}]}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "exponent", ",", "target", ",", "difference", ",", "\[Alpha]", ",", 
      "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",", "M0p", ",", "M1p"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<M0: \>\"", ",", "M0"}], "]"}], ";"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"exponent", "=", 
      RowBox[{"Min", "[", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Exponent", "[", 
           RowBox[{
            RowBox[{
            "M0", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",",
             "a"}], "]"}], "]"}], ",", 
         RowBox[{"-", "\[Infinity]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "exponent", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"target", "=", 
      RowBox[{
       RowBox[{"Position", "[", 
        RowBox[{
         RowBox[{"M0", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
          ",", 
         RowBox[{"x_", "/;", 
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"x", ",", "a"}], "]"}], "\[Equal]", "exponent"}]}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}], 
       "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "target", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"difference", "=", 
      RowBox[{
       RowBox[{"grading1", "\[LeftDoubleBracket]", 
        RowBox[{
        "target", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], "-", 
       RowBox[{"grading0", "\[LeftDoubleBracket]", 
        RowBox[{
        "target", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"difference", "-", 
         RowBox[{"g", " ", "exponent"}]}], "=!=", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<difference in gradings did not match the exponent of the \
eliminated entry!\>\"", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Abort", "[", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]", "=", 
      RowBox[{"MatrixWrapper", "[", 
       RowBox[{"1", ",", 
        RowBox[{"Take", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "M0", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "/", 
           
           SuperscriptBox["a", "exponent"]}], ",", 
          RowBox[{"{", 
           RowBox[{
           "target", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "target", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "}"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Beta]", "=", 
      RowBox[{"MatrixWrapper", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M0", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "-", "1"}], ",", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"Take", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "M0", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "/", 
             SuperscriptBox["a", "exponent"]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "target", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
              "}"}]}], "]"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "target", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "}"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]", "=", 
      RowBox[{"MatrixWrapper", "[", 
       RowBox[{"1", ",", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"Take", "[", 
           RowBox[{
            RowBox[{
            "M0", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",",
             "All", ",", 
            RowBox[{"{", 
             RowBox[{
             "target", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
              "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "target", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "}"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]", "=", 
      RowBox[{"MatrixWrapper", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M0", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "-", "1"}], ",", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{
          "M0", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "target", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "target", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "}"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<\[Alpha]: \>\"", ",", "\[Alpha]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<\[Beta]: \>\"", ",", "\[Beta]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<\[Gamma]: \>\"", ",", "\[Gamma]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<\[Delta]: \>\"", ",", "\[Delta]"}], "]"}], ";"}], "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"M0p", "=", 
      RowBox[{"\[Delta]", "-", " ", 
       RowBox[{"\[Gamma]", ".", 
        RowBox[{"Inverse", "[", "\[Alpha]", "]"}], ".", "\[Beta]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"M1p", "=", 
      RowBox[{"MatrixWrapper", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "-", "1"}], ",", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{
          "M1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "target", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "}"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["z", 
          RowBox[{"grading0", "\[LeftDoubleBracket]", 
           RowBox[{
           "target", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[RightDoubleBracket]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"C", "[", "exponent", "]"}], "/.", 
           RowBox[{
            RowBox[{"C", "[", "0", "]"}], "\[Rule]", "0"}]}], ")"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"MonomialGaussianElimination", "[", 
          RowBox[{"a", ",", "g"}], "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"M0p", ",", "M1p", ",", "Ms"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{"grading0", ",", 
              RowBox[{
              "target", "\[LeftDoubleBracket]", "2", 
               "\[RightDoubleBracket]"}]}], "]"}], ",", 
            RowBox[{"Delete", "[", 
             RowBox[{"grading1", ",", 
              RowBox[{
              "target", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}]}], "]"}], ",", "gradings"}], "}"}]}],
          "]"}]}], ",", 
       RowBox[{"_C", "|", "\[CapitalEpsilon]"}], ",", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "t"}], "]"}], "&"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.619839395028015*^9, 3.619839518189067*^9}, {
   3.619839559552311*^9, 3.619839670102764*^9}, {3.6198537364918203`*^9, 
   3.61985373995802*^9}, {3.61985378940023*^9, 3.619853853834202*^9}, {
   3.619853990033757*^9, 3.619854132249591*^9}, {3.619854268685155*^9, 
   3.619854448894115*^9}, {3.619854487217125*^9, 3.619854490399804*^9}, {
   3.6198545398903093`*^9, 3.61985457865348*^9}, {3.61985461562772*^9, 
   3.619854666454842*^9}, {3.619854717017269*^9, 3.619854719560186*^9}, 
   3.6198547530713778`*^9, {3.619854906374226*^9, 3.6198549100137587`*^9}, {
   3.619854950918539*^9, 3.619854951349532*^9}, {3.619854997712122*^9, 
   3.619855007634693*^9}, {3.619855099826044*^9, 3.61985514590936*^9}, {
   3.619855268814055*^9, 3.619855284024096*^9}, {3.619855416719513*^9, 
   3.619855480248794*^9}, {3.619855610813764*^9, 3.6198556171078033`*^9}, {
   3.619855990587124*^9, 3.61985599258431*^9}, {3.619856333873049*^9, 
   3.6198563859621058`*^9}, {3.619856531278277*^9, 3.619856542084132*^9}, {
   3.6198573523543158`*^9, 3.619857364489048*^9}, {3.619857434967803*^9, 
   3.619857459700979*^9}, {3.621816069710319*^9, 3.62181608287027*^9}, {
   3.621816115185587*^9, 3.621816198537735*^9}, {3.621816240782007*^9, 
   3.621816413680537*^9}, {3.6218164441696033`*^9, 3.6218165031915083`*^9}, {
   3.621816619041933*^9, 3.621816619138567*^9}, {3.621816838407099*^9, 
   3.621816871898078*^9}, {3.6218169650607758`*^9, 3.621817005345462*^9}, {
   3.621817055882102*^9, 3.621817056927307*^9}, {3.621817167494269*^9, 
   3.621817175165475*^9}, {3.6306317121764727`*^9, 3.630631740363649*^9}, {
   3.6306318618507557`*^9, 3.630631866698434*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SpectralAnnularKh", "[", 
  RowBox[{"BR", "[", 
   RowBox[{"Knot", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.630631518063964*^9, 3.630631523091916*^9}, {
  3.6306316094683237`*^9, 3.6306316104035397`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Part", "::", "partw"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Part \[NoBreak]\\!\\(2\\)\[NoBreak] of \[NoBreak]\\!\\(BR[\
\\(\\(Knot[\\(\\(3, 1\\)\\)]\\)\\)]\\)\[NoBreak] does not exist. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/partw\\\", \
ButtonNote -> \\\"Part::partw\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.63674776272681*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Part", "::", "partw"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Part \[NoBreak]\\!\\(2\\)\[NoBreak] of \[NoBreak]\\!\\(BR[\
\\(\\(Knot[\\(\\(3, 1\\)\\)]\\)\\)]\\)\[NoBreak] does not exist. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/partw\\\", \
ButtonNote -> \\\"Part::partw\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.6367477627644567`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Range", "::", "range"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Range specification in \
\[NoBreak]\\!\\(Range[\\(\\(Knot[\\(\\(3, 1\\)\\)]\\)\\)]\\)\[NoBreak] does \
not have appropriate bounds. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Range/range\\\", ButtonNote -> \
\\\"Range::range\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.636747762806137*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Complement", "::", "heads"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Heads \[NoBreak]\\!\\(List\\)\[NoBreak] and \
\[NoBreak]\\!\\(Plus\\)\[NoBreak] at positions \[NoBreak]\\!\\(2\\)\[NoBreak] \
and \[NoBreak]\\!\\(1\\)\[NoBreak] are expected to be the same. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/heads\\\", \
ButtonNote -> \\\"Complement::heads\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.636747762883705*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Range", "::", "range"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Range specification in \
\[NoBreak]\\!\\(Range[\\(\\(Knot[\\(\\(3, 1\\)\\)]\\)\\)]\\)\[NoBreak] does \
not have appropriate bounds. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Range/range\\\", ButtonNote -> \
\\\"Range::range\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.636747762889303*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Complement", "::", "heads"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Heads \[NoBreak]\\!\\(List\\)\[NoBreak] and \
\[NoBreak]\\!\\(Plus\\)\[NoBreak] at positions \[NoBreak]\\!\\(2\\)\[NoBreak] \
and \[NoBreak]\\!\\(1\\)\[NoBreak] are expected to be the same. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/heads\\\", \
ButtonNote -> \\\"Complement::heads\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.6367477629589443`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Part", "::", "partw"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Part \[NoBreak]\\!\\(2\\)\[NoBreak] of \[NoBreak]\\!\\({0}\
\\)\[NoBreak] does not exist. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/partw\\\", ButtonNote -> \
\\\"Part::partw\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.636747763129505*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Part :: \
partw\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.636747763158248*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Range", "::", "range"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Range specification in \
\[NoBreak]\\!\\(Range[\\(\\(Knot[\\(\\(3, 1\\)\\)]\\)\\)]\\)\[NoBreak] does \
not have appropriate bounds. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Range/range\\\", ButtonNote -> \
\\\"Range::range\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.636747763200646*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Range :: \
range\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.636747763206954*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Complement", "::", "heads"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Heads \[NoBreak]\\!\\(List\\)\[NoBreak] and \
\[NoBreak]\\!\\(Plus\\)\[NoBreak] at positions \[NoBreak]\\!\\(2\\)\[NoBreak] \
and \[NoBreak]\\!\\(1\\)\[NoBreak] are expected to be the same. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/heads\\\", \
ButtonNote -> \\\"Complement::heads\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.636747763256658*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(Complement :: heads\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.636747763293023*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Table", "::", "iterb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Iterator \[NoBreak]\\!\\({r, \\(\\(\\(\\(-1\\)\\) + \
\\(\\(Min[\\(\\(\\(\\(\\(\\(BR[\\(\\(Knot[\\(\\(3, 1\\)\\)]\\)\\)]\\)\\) . \
\\(\\({0}\\)\\)\\)\\), \\(\\(\\(\\(BR[\\(\\(Knot[\\(\\(3, \
1\\)\\)]\\)\\)]\\)\\) . \\(\\({1}\\)\\)\\)\\)\\)\\)]\\)\\)\\)\\), \\(\\(1 + \
\\(\\(Max[\\(\\(\\(\\(\\(\\(BR[\\(\\(Knot[\\(\\(3, 1\\)\\)]\\)\\)]\\)\\) . \
\\(\\({0}\\)\\)\\)\\), \\(\\(\\(\\(BR[\\(\\(Knot[\\(\\(3, \
1\\)\\)]\\)\\)]\\)\\) . \
\\(\\({1}\\)\\)\\)\\)\\)\\)]\\)\\)\\)\\)}\\)\[NoBreak] does not have \
appropriate bounds. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/iterb\\\", ButtonNote -> \
\\\"Table::iterb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.636747763530086*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Table", "::", "iterb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Iterator \[NoBreak]\\!\\({r, \\(\\(\\(\\(-1\\)\\) + \
\\(\\(Min[\\(\\(\\(\\(\\(\\(BR[\\(\\(Knot[\\(\\(3, 1\\)\\)]\\)\\)]\\)\\) . \
\\(\\({0}\\)\\)\\)\\), \\(\\(\\(\\(BR[\\(\\(Knot[\\(\\(3, \
1\\)\\)]\\)\\)]\\)\\) . \\(\\({1}\\)\\)\\)\\)\\)\\)]\\)\\)\\)\\), \\(\\(1 + \
\\(\\(Max[\\(\\(\\(\\(\\(\\(BR[\\(\\(Knot[\\(\\(3, 1\\)\\)]\\)\\)]\\)\\) . \
\\(\\({0}\\)\\)\\)\\), \\(\\(\\(\\(BR[\\(\\(Knot[\\(\\(3, \
1\\)\\)]\\)\\)]\\)\\) . \
\\(\\({1}\\)\\)\\)\\)\\)\\)]\\)\\)\\)\\)}\\)\[NoBreak] does not have \
appropriate bounds. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/iterb\\\", ButtonNote -> \
\\\"Table::iterb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.636747763592601*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Table", "::", "iterb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Iterator \[NoBreak]\\!\\({r, \\(\\(\\(\\(-1\\)\\) + \
\\(\\(Min[\\(\\(\\(\\(\\(\\(BR[\\(\\(Knot[\\(\\(3, 1\\)\\)]\\)\\)]\\)\\) . \
\\(\\({0}\\)\\)\\)\\), \\(\\(\\(\\(BR[\\(\\(Knot[\\(\\(3, \
1\\)\\)]\\)\\)]\\)\\) . \\(\\({1}\\)\\)\\)\\)\\)\\)]\\)\\)\\)\\), \\(\\(2 + \
\\(\\(Max[\\(\\(\\(\\(\\(\\(BR[\\(\\(Knot[\\(\\(3, 1\\)\\)]\\)\\)]\\)\\) . \
\\(\\({0}\\)\\)\\)\\), \\(\\(\\(\\(BR[\\(\\(Knot[\\(\\(3, \
1\\)\\)]\\)\\)]\\)\\) . \
\\(\\({1}\\)\\)\\)\\)\\)\\)]\\)\\)\\)\\)}\\)\[NoBreak] does not have \
appropriate bounds. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/iterb\\\", ButtonNote -> \
\\\"Table::iterb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.636747763645636*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Table :: \
iterb\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6306318879905157`*^9, 3.632093699895566*^9, 
  3.633631864870605*^9, 3.6366927272584267`*^9, 3.6367424617656517`*^9, 
  3.63674776365186*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The annular spectral sequence for \"\>", "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"Knot", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "]"}], 
   "\[InvisibleSpace]", "\<\" does not converge to Khovanov homology!\"\>"}],
  SequenceForm["The annular spectral sequence for ", 
   $CellContext`BR[
    $CellContext`Knot[3, 1]], " does not converge to Khovanov homology!"],
  Editable->False]], "Print",
 CellChangeTimes->{3.636692728231423*^9, 3.636742462790884*^9, 
  3.636747763687356*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.630631584134303*^9, 3.6306316110184603`*^9}, 
   3.6306316796687183`*^9, 3.630631745306518*^9, 3.630631888086198*^9, 
   3.6320936999308434`*^9, 3.633631864911819*^9, 3.6366927282374496`*^9, 
   3.6367424627941008`*^9, 3.6367477636906652`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Testing", "Subsection",
 CellChangeTimes->{{3.6169763047880163`*^9, 3.616976309251524*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CubeOfResolutions", "[", 
   RowBox[{"BR", "[", 
    RowBox[{"Knot", "[", "\"\<4 1\>\"", "]"}], "]"}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.611452858146461*^9, 3.6114528738489227`*^9}, {
  3.611454858598034*^9, 3.611454882627762*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"KnotTheory", "::", "credits"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\\"The minimum braids representing the \
knots with up to 10 crossings were provided by Thomas Gittings. See \
arXiv:math.GT/0401051.\\\"\\)\[NoBreak]\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.616980351860903*^9, 3.6170551591438303`*^9, 
  3.618981314123887*^9, 3.619248329867042*^9, 3.61925010240527*^9, 
  3.626039024471632*^9, 3.630631508988205*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "10", ",", "17"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "16", ",", "19"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6", ",", "12", ",", "14", ",", "18"}], "}"}]}], 
         "}"}]}], "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "10", ",", "17"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "4", ",", "6", ",", "8", ",", "12", ",", "13", ",", "15", ",", 
            "18", ",", "19"}], "}"}]}], "}"}]}], "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "16", ",", "19"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "4", ",", "6", ",", "9", ",", "11", ",", "14", ",", "17",
             ",", "18"}], "}"}]}], "}"}]}], "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "4", ",", "6", ",", "8", ",", "9", ",", "11", ",", "13", 
           ",", "15", ",", "17", ",", "18", ",", "19"}], "}"}], "}"}]}], 
       "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "10", ",", "17"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "4", ",", "5", ",", "7", ",", "12", ",", "14", ",", "16", ",", 
            "18", ",", "19"}], "}"}]}], "}"}]}], "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "12", ",", "13"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "10", ",", "17"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "5", ",", "15", ",", "18", ",", "19"}], "}"}]}], 
         "}"}]}], "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "4", ",", "5", ",", "7", ",", "9", ",", "11", ",", "14", 
           ",", "16", ",", "17", ",", "18", ",", "19"}], "}"}], "}"}]}], 
       "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", "5", ",", "15", ",", "18", ",", "19"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "7", ",", "9", ",", "11", ",", "13", ",", "17"}],
            "}"}]}], "}"}]}], "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "16", ",", "19"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "3", ",", "6", ",", "10", ",", "12", ",", "14", ",", 
            "17", ",", "18"}], "}"}]}], "}"}]}], "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "3", ",", "6", ",", "8", ",", "10", ",", "12", ",", "13", 
           ",", "15", ",", "17", ",", "18", ",", "19"}], "}"}], "}"}]}], 
       "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "6", ",", "9"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "16", ",", "19"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "11", ",", "14", ",", "17", ",", "18"}], "}"}]}],
          "}"}]}], "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "6", ",", "9"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "8", ",", "11", ",", "13", ",", "15", ",", "17", ",", 
            "18", ",", "19"}], "}"}]}], "}"}]}], "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "3", ",", "5", ",", "7", ",", "10", ",", "12", ",", "14", 
           ",", "16", ",", "17", ",", "18", ",", "19"}], "}"}], "}"}]}], 
       "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "12", ",", "13"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "3", ",", "5", ",", "10", ",", "15", ",", "17", ",", 
            "18", ",", "19"}], "}"}]}], "}"}]}], "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "11", ",", "14", ",", "17", ",", "18"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "5", ",", "7", ",", "9", ",", "16", ",", "19"}], 
           "}"}]}], "}"}]}], "]"}]},
     {
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "3", ",", "5", ",", "7", ",", "9", ",", "11", ",", "13", 
           ",", "15", ",", "17", ",", "18", ",", "19"}], "}"}], "}"}]}], "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.611453009537241*^9, 3.611453505399454*^9, 3.611453652672826*^9, 
   3.611454411391087*^9, 3.611454540322996*^9, {3.6114547997453136`*^9, 
   3.6114548225003853`*^9}, {3.61145485973913*^9, 3.61145488305541*^9}, 
   3.616976773385561*^9, 3.6169771013090973`*^9, 3.6169803519189987`*^9, 
   3.61705515921286*^9, 3.6189813141729*^9, 3.619248329913931*^9, 
   3.619250102442523*^9, 3.626039024499446*^9, 3.630631509103251*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BraidPlot", "[", 
  RowBox[{"BR", "[", 
   RowBox[{"Knot", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.611454920680443*^9, 3.6114549312826223`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{LineBox[{{0, 2.5}, {0.25, 2.25}}], 
     LineBox[{{0.5, 2}, {1, 2.5}}]}, 
    LineBox[{{1, 2.5}, {2, 2.5}}], {LineBox[{{2, 2.5}, {2.25, 2.25}}], 
     LineBox[{{2.5, 2}, {3, 2.5}}]}, 
    LineBox[{{3, 2.5}, {4, 2.5}}]}, {{LineBox[{{0, 1.5}, {0.5, 2}}], 
     LineBox[{{0.75, 1.75}, {1, 1.5}}]}, {LineBox[{{1, 1.5}, {1.5, 1}}], 
     LineBox[{{1.75, 1.25}, {2, 1.5}}]}, {LineBox[{{2, 1.5}, {2.5, 2}}], 
     LineBox[{{2.75, 1.75}, {3, 1.5}}]}, {LineBox[{{3, 1.5}, {3.5, 1}}], 
     LineBox[{{3.75, 1.25}, {4, 1.5}}]}}, {
    LineBox[{{0, 0.5}, {1, 0.5}}], {LineBox[{{1, 0.5}, {1.25, 0.75}}], 
     LineBox[{{1.5, 1}, {2, 0.5}}]}, 
    LineBox[{{2, 0.5}, {3, 0.5}}], {LineBox[{{3, 0.5}, {3.25, 0.75}}], 
     LineBox[{{3.5, 1}, {4, 0.5}}]}}}]], "Output",
 CellChangeTimes->{3.611454932054315*^9, 3.616976781387697*^9, 
  3.617055159551382*^9, 3.618981314236165*^9, 3.6192483311791162`*^9, 
  3.619250102481228*^9, 3.626039024534257*^9, 3.6306315091714354`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Kh", "[", 
   RowBox[{"BR", "[", 
    RowBox[{"Knot", "[", "\"\<3_1\>\"", "]"}], "]"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.617055143288638*^9, 3.617055149070436*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.03262099999999999722088972475830814801`4.534097183528491", ",", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["q", "3"]], "+", 
    FractionBox["1", "q"], "+", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "3"]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.617055159969445*^9, 3.618981314543398*^9, 
  3.619223975202873*^9, 3.619248333206387*^9, 3.61925010253881*^9, 
  3.619486715603559*^9, 3.619487191724105*^9, 3.626039024565316*^9, 
  3.630631509216467*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KhRepresentativesInGrading", "[", 
  RowBox[{
   RowBox[{"BR", "[", 
    RowBox[{"Knot", "[", "\"\<3_1\>\"", "]"}], "]"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "5"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.624835051411469*^9, 3.62483505878724*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "2"}], ",", "1", ",", "2", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "2"}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.624835059717209*^9, 3.62603902459857*^9, 
  3.630631509245677*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AllBasisVectorsInGrading", "[", 
  RowBox[{
   RowBox[{"BR", "[", 
    RowBox[{"Knot", "[", "\"\<3_1\>\"", "]"}], "]"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "5"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.624835069862214*^9, 3.624835070133192*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"BasisVector", "[", 
    RowBox[{
     RowBox[{"Resolution", "[", 
      RowBox[{
       RowBox[{"BR", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "5", ",", "11", ",", "13", ",", "14"}], 
          "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "9"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "5", ",", "11", ",", "13", ",", "14"}], 
         "}"}], "\[Rule]", "1"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"BasisVector", "[", 
    RowBox[{
     RowBox[{"Resolution", "[", 
      RowBox[{
       RowBox[{"BR", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "5", ",", "11", ",", "13", ",", "14"}], 
          "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "5", ",", "11", ",", "13", ",", "14"}], 
         "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"BasisVector", "[", 
    RowBox[{
     RowBox[{"Resolution", "[", 
      RowBox[{
       RowBox[{"BR", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "11", ",", "13", ",", "14"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6", ",", "8", ",", "9"}], "}"}]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "11", ",", "13", ",", "14"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "6", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
        "1"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"BasisVector", "[", 
    RowBox[{
     RowBox[{"Resolution", "[", 
      RowBox[{
       RowBox[{"BR", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "11", ",", "13", ",", "14"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6", ",", "8", ",", "9"}], "}"}]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "11", ",", "13", ",", "14"}], "}"}], "\[Rule]", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "6", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"BasisVector", "[", 
    RowBox[{
     RowBox[{"Resolution", "[", 
      RowBox[{
       RowBox[{"BR", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7", ",", "10", ",", "12", ",", "13", ",", "14"}],
           "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "7", ",", "10", ",", "12", ",", "13", ",", "14"}], 
         "}"}], "\[Rule]", "1"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"BasisVector", "[", 
    RowBox[{
     RowBox[{"Resolution", "[", 
      RowBox[{
       RowBox[{"BR", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7", ",", "10", ",", "12", ",", "13", ",", "14"}],
           "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "7", ",", "10", ",", "12", ",", "13", ",", "14"}], 
         "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.624835071315957*^9, 3.62603902465055*^9, 
  3.630631509294845*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KhRepresentativesInGrading", "[", 
   RowBox[{
    RowBox[{"BR", "[", 
     RowBox[{"Knot", "[", "\"\<3_1\>\"", "]"}], "]"}], ",", "0", ",", 
    RowBox[{"-", "5"}], ",", "AnnularDifferential"}], "]"}], ".", 
  RowBox[{"AllBasisVectorsInGrading", "[", 
   RowBox[{
    RowBox[{"BR", "[", 
     RowBox[{"Knot", "[", "\"\<3_1\>\"", "]"}], "]"}], ",", "0", ",", 
    RowBox[{"-", "5"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.619227398439315*^9, 3.619227478116784*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"BasisVector", "[", 
   RowBox[{
    RowBox[{"Resolution", "[", 
     RowBox[{
      RowBox[{"BR", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "10", ",", "13"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "8", ",", "12", ",", "14"}], "}"}]}], "}"}]}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "10", ",", "13"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "8", ",", "12", ",", "14"}], "}"}], "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}]}], "]"}], "}"}]], "Output",
 CellChangeTimes->{{3.61922741850921*^9, 3.6192274379970703`*^9}, 
   3.619227479221327*^9, 3.619227519721551*^9, 3.6192483401197042`*^9, 
   3.6192501026806793`*^9, 3.626039024717127*^9, 3.630631509338139*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e", "/@", "%"}]], "Input",
 CellChangeTimes->{{3.6192275209210443`*^9, 3.619227521543261*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"BasisVector", "[", 
     RowBox[{
      RowBox[{"Resolution", "[", 
       RowBox[{
        RowBox[{"BR", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "6", ",", "10", ",", "13"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "8", ",", "12", ",", "14"}], "}"}]}], "}"}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "6", ",", "10", ",", "13"}], "}"}], "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "8", ",", "12", ",", "14"}], "}"}], "\[Rule]", 
         "1"}]}], "}"}]}], "]"}]}], "+", 
   RowBox[{"BasisVector", "[", 
    RowBox[{
     RowBox[{"Resolution", "[", 
      RowBox[{
       RowBox[{"BR", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "6", ",", "10", ",", "13"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8", ",", "12", ",", "14"}], "}"}]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "10", ",", "13"}], "}"}], "\[Rule]", 
        "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "8", ",", "12", ",", "14"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.61922752237239*^9, 3.619248341105303*^9, 
  3.619250102732876*^9, 3.6260390248329067`*^9, 3.6306315093885202`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kh", "[", 
  RowBox[{
   RowBox[{"BR", "[", 
    RowBox[{"Knot", "[", "\"\<3_1\>\"", "]"}], "]"}], ",", 
   "AnnularDifferential"}], "]"}]], "Input",
 CellChangeTimes->{{3.61922403272607*^9, 3.619224040392932*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "5"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "3"]], "+", 
  FractionBox["1", "q"], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["t", "3"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["t", "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "t"}]]}]], "Output",
 CellChangeTimes->{3.619224043861064*^9, 3.626039024900607*^9, 
  3.6306315094387913`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnnularKh", "[", 
  RowBox[{"BR", "[", 
   RowBox[{"3", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.619484871060355*^9, 3.619484881422113*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["q", "5"], " ", "t", " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "5"], " ", 
   SuperscriptBox["t", "2"], " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   RowBox[{"V", "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{3.619484883790412*^9, 3.626039024950041*^9, 
  3.630631509487999*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnnularKh", "[", 
  RowBox[{"BR", "[", 
   RowBox[{"3", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}], "}"}]}],
    "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.619484898325014*^9, 3.619484899229003*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["q", "8"], " ", "t", " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["t", "2"], " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["t", "3"], " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["t", "4"], " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["t", "4"], " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "6"], " ", 
   RowBox[{"V", "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{3.619484912670323*^9, 3.62603902600196*^9, 
  3.630631510686344*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnnularKh", "[", 
  RowBox[{"BR", "[", 
   RowBox[{"4", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "1", ",", "2", ",", "1"}], "}"}]}],
    "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6194849782788258`*^9, 3.619484982500761*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["t", "3"], " ", 
   RowBox[{"V", "[", "0", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["t", "4"], " ", 
   RowBox[{"V", "[", "0", "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["t", "4"], " ", 
   RowBox[{"V", "[", "0", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", "t", " ", 
   RowBox[{"V", "[", "2", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["t", "2"], " ", 
   RowBox[{"V", "[", "2", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["t", "3"], " ", 
   RowBox[{"V", "[", "2", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "6"], " ", 
   RowBox[{"V", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{3.6194850031262302`*^9, 3.6260390276193533`*^9, 
  3.630631512599272*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnnularKh", "[", 
  RowBox[{"BR", "[", 
   RowBox[{"5", ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "2", ",", "3", ",", "4", ",", "1", ",", "2", ",", "3", ",", 
      "1", ",", "2", ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6194856170179996`*^9, 3.619485622512982*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   SuperscriptBox["t", "3"], " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   SuperscriptBox["t", "4"], " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "16"], " ", 
   SuperscriptBox["t", "4"], " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "16"], " ", 
   SuperscriptBox["t", "5"], " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "16"], " ", 
   SuperscriptBox["t", "6"], " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "18"], " ", 
   SuperscriptBox["t", "6"], " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", "t", " ", 
   RowBox[{"V", "[", "3", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["t", "2"], " ", 
   RowBox[{"V", "[", "3", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   SuperscriptBox["t", "3"], " ", 
   RowBox[{"V", "[", "3", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   SuperscriptBox["t", "4"], " ", 
   RowBox[{"V", "[", "3", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   RowBox[{"V", "[", "5", "]"}]}]}]], "Output",
 CellChangeTimes->{3.6194858684901867`*^9, 3.61948818013094*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PositiveStabilization", "[", 
  RowBox[{
   RowBox[{"BR", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.619250649828239*^9, 3.619250660617135*^9}, {
  3.619250698071899*^9, 3.61925069819471*^9}}],

Cell[BoxData[
 RowBox[{"BR", "[", 
  RowBox[{"5", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "4"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.6192506611629744`*^9, 3.61925069859485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnnularKh", "[", 
  RowBox[{"PositiveStabilization", "[", 
   RowBox[{
    RowBox[{"BR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", "}"}]}], "]"}], ",", "2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6194842052463713`*^9, 3.619484231348682*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["q", "4"], " ", "t", " ", 
   RowBox[{"V", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"V", "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.619484208183288*^9, 3.619484232450041*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"AnnularKh", "[", 
     RowBox[{"PositiveStabilization", "[", 
      RowBox[{
       RowBox[{"BR", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "}"}]}], "]"}], ",", "k"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.619250702949773*^9, 3.6192508276212473`*^9}, {
  3.6194841527196627`*^9, 3.619484157565485*^9}, {3.619484250183449*^9, 
  3.6194842502680683`*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"V", "[", "1", "]"}]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "3"], " ", "t", " ", 
        RowBox[{"V", "[", "0", "]"}]}], "+", 
       RowBox[{"q", " ", 
        RowBox[{"V", "[", "2", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "4"], " ", "t", " ", 
        RowBox[{"V", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"V", "[", "3", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "5"], " ", "t", " ", 
        RowBox[{"V", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        RowBox[{"V", "[", "4", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "6"], " ", "t", " ", 
        RowBox[{"V", "[", "3", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"V", "[", "5", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6194841587072487`*^9, 3.6194842569257603`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AnnularKhDifference", "[", 
   RowBox[{"b_BR", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AnnularKh", "[", 
      RowBox[{"PositiveStabilization", "[", 
       RowBox[{"b", ",", 
        RowBox[{"k", "+", "1"}]}], "]"}], "]"}], "-", 
     RowBox[{"q", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AnnularKh", "[", 
         RowBox[{"PositiveStabilization", "[", 
          RowBox[{"b", ",", "k"}], "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"V", "[", "\[Lambda]_", "]"}], "\[RuleDelayed]", 
         RowBox[{"V", "[", 
          RowBox[{"\[Lambda]", "+", "1"}], "]"}]}]}], ")"}]}]}], ",", "_V"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.619484350960156*^9, 3.619484373920518*^9}, {
  3.619484409906891*^9, 3.619484513338274*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"AnnularKhDifference", "[", 
    RowBox[{
     RowBox[{"BR", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", "}"}]}], "]"}], ",", "k"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.619484451936883*^9, 3.619484486233075*^9}, {
  3.619484614387261*^9, 3.6194846144636307`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["q", "3"], " ", "t", " ", 
    RowBox[{"V", "[", "0", "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.61948460935182*^9, 3.61948463492717*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"AnnularKhDifference", "[", 
    RowBox[{
     RowBox[{"BR", "[", 
      RowBox[{"Knot", "[", "\"\<3_1\>\"", "]"}], "]"}], ",", "k"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.619484624548683*^9, 3.6194846273397818`*^9}, 
   3.619484727304367*^9, {3.619485472472418*^9, 3.61948547255639*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "2"]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["t", "2"]}]], "-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["t", "2"]}]], "+", "t"}], ")"}], " ", 
    RowBox[{"V", "[", "1", "]"}]}], ",", 
   RowBox[{"q", " ", "t", " ", 
    RowBox[{"V", "[", "0", "]"}]}], ",", 
   FractionBox[
    RowBox[{"V", "[", "1", "]"}], 
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox["t", "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"V", "[", "2", "]"}], 
     RowBox[{
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6194846962971067`*^9, 3.619484882015545*^9, 
  3.619484988271161*^9, 3.619485405457234*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"AnnularKhDifference", "[", 
    RowBox[{
     RowBox[{"BR", "[", 
      RowBox[{"Knot", "[", "\"\<4_1\>\"", "]"}], "]"}], ",", "k"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6194847336001873`*^9, 3.6194847357745457`*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.619485634900449*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"AnnularKh", "[", 
     RowBox[{"PositiveStabilization", "[", 
      RowBox[{
       RowBox[{"BR", "[", 
        RowBox[{"Knot", "[", "\"\<3_1\>\"", "]"}], "]"}], ",", "k"}], "]"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.619250702949773*^9, 3.6192508276212473`*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       FractionBox[
        RowBox[{"V", "[", "0", "]"}], 
        RowBox[{
         SuperscriptBox["q", "9"], " ", 
         SuperscriptBox["t", "3"]}]], "+", 
       FractionBox[
        RowBox[{"V", "[", "0", "]"}], 
        RowBox[{
         SuperscriptBox["q", "5"], " ", 
         SuperscriptBox["t", "2"]}]], "+", 
       FractionBox[
        RowBox[{"V", "[", "0", "]"}], 
        RowBox[{
         SuperscriptBox["q", "5"], " ", "t"}]], "+", 
       FractionBox[
        RowBox[{"V", "[", "2", "]"}], 
        SuperscriptBox["q", "3"]]}]},
     {
      RowBox[{
       FractionBox[
        RowBox[{"V", "[", "1", "]"}], 
        SuperscriptBox["q", "2"]], "+", 
       FractionBox[
        RowBox[{"V", "[", "1", "]"}], 
        RowBox[{
         SuperscriptBox["q", "8"], " ", 
         SuperscriptBox["t", "3"]}]], "+", 
       FractionBox[
        RowBox[{"V", "[", "1", "]"}], 
        RowBox[{
         SuperscriptBox["q", "6"], " ", 
         SuperscriptBox["t", "2"]}]], "+", 
       FractionBox[
        RowBox[{"V", "[", "1", "]"}], 
        RowBox[{
         SuperscriptBox["q", "4"], " ", "t"}]], "+", 
       RowBox[{"t", " ", 
        RowBox[{"V", "[", "1", "]"}]}], "+", 
       FractionBox[
        RowBox[{"V", "[", "3", "]"}], 
        SuperscriptBox["q", "2"]]}]},
     {
      RowBox[{
       RowBox[{"q", " ", "t", " ", 
        RowBox[{"V", "[", "0", "]"}]}], "+", 
       FractionBox[
        RowBox[{"V", "[", "2", "]"}], "q"], "+", 
       FractionBox[
        RowBox[{"V", "[", "2", "]"}], 
        RowBox[{
         SuperscriptBox["q", "7"], " ", 
         SuperscriptBox["t", "3"]}]], "+", 
       FractionBox[
        RowBox[{"V", "[", "2", "]"}], 
        RowBox[{
         SuperscriptBox["q", "5"], " ", 
         SuperscriptBox["t", "2"]}]], "+", 
       FractionBox[
        RowBox[{"V", "[", "2", "]"}], 
        RowBox[{
         SuperscriptBox["q", "3"], " ", "t"}]], "+", 
       RowBox[{"q", " ", "t", " ", 
        RowBox[{"V", "[", "2", "]"}]}], "+", 
       FractionBox[
        RowBox[{"V", "[", "4", "]"}], "q"]}]},
     {
      RowBox[{
       FractionBox[
        RowBox[{"V", "[", "1", "]"}], 
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         SuperscriptBox["t", "2"]}]], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", "t", " ", 
        RowBox[{"V", "[", "1", "]"}]}], "+", 
       RowBox[{"V", "[", "3", "]"}], "+", 
       FractionBox[
        RowBox[{"V", "[", "3", "]"}], 
        RowBox[{
         SuperscriptBox["q", "6"], " ", 
         SuperscriptBox["t", "3"]}]], "+", 
       FractionBox[
        RowBox[{"V", "[", "3", "]"}], 
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         SuperscriptBox["t", "2"]}]], "+", 
       FractionBox[
        RowBox[{"V", "[", "3", "]"}], 
        RowBox[{
         SuperscriptBox["q", "2"], " ", "t"}]], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", "t", " ", 
        RowBox[{"V", "[", "3", "]"}]}], "+", 
       RowBox[{"V", "[", "5", "]"}]}]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "3"], " ", "t", " ", 
        RowBox[{"V", "[", "2", "]"}]}], "+", 
       RowBox[{"q", " ", 
        RowBox[{"V", "[", "4", "]"}]}], "+", 
       FractionBox[
        RowBox[{"V", "[", "4", "]"}], 
        RowBox[{
         SuperscriptBox["q", "5"], " ", 
         SuperscriptBox["t", "3"]}]], "+", 
       FractionBox[
        RowBox[{"V", "[", "4", "]"}], 
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         SuperscriptBox["t", "2"]}]], "+", 
       FractionBox[
        RowBox[{"V", "[", "4", "]"}], 
        RowBox[{"q", " ", "t"}]], "+", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", "t", " ", 
        RowBox[{"V", "[", "4", "]"}]}], "+", 
       RowBox[{"q", " ", 
        RowBox[{"V", "[", "6", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6192498778844633`*^9, 3.619249909720149*^9, {3.619250047195654*^9, 
   3.619250103064679*^9}, 3.619250184293394*^9, 3.619250246775144*^9, {
   3.61925054240941*^9, 3.619250574090486*^9}, 3.619250711397601*^9, {
   3.61925074570494*^9, 3.6192507467847137`*^9}, 3.619250802209938*^9, 
   3.6192510969294653`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"AnnularKh", "[", 
     RowBox[{"PositiveStabilization", "[", 
      RowBox[{
       RowBox[{"BR", "[", 
        RowBox[{"Knot", "[", "\"\<4_1\>\"", "]"}], "]"}], ",", "k"}], "]"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.619250702949773*^9, 3.619250836266824*^9}, {
  3.619251411839786*^9, 3.61925141552929*^9}, {3.619251817189918*^9, 
  3.619251817269382*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"V", "[", "1", "]"}], "+", 
       FractionBox[
        RowBox[{"V", "[", "1", "]"}], 
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         SuperscriptBox["t", "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"V", "[", "1", "]"}]}], 
        RowBox[{
         SuperscriptBox["q", "2"], " ", "t"}]], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"], " ", "t", " ", 
        RowBox[{"V", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["t", "2"], " ", 
        RowBox[{"V", "[", "1", "]"}]}], "+", 
       RowBox[{"V", "[", "3", "]"}]}]},
     {
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"V", "[", "0", "]"}]}], "+", 
       RowBox[{"q", " ", "t", " ", 
        RowBox[{"V", "[", "0", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", "t", " ", 
        RowBox[{"V", "[", "0", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["t", "2"], " ", 
        RowBox[{"V", "[", "0", "]"}]}], "+", 
       RowBox[{"q", " ", 
        RowBox[{"V", "[", "2", "]"}]}], "+", 
       FractionBox[
        RowBox[{"V", "[", "2", "]"}], 
        RowBox[{
         SuperscriptBox["q", "3"], " ", 
         SuperscriptBox["t", "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"V", "[", "2", "]"}]}], 
        RowBox[{"q", " ", "t"}]], "+", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", "t", " ", 
        RowBox[{"V", "[", "2", "]"}]}], "+", 
       RowBox[{"q", " ", 
        RowBox[{"V", "[", "4", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"V", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", "t", " ", 
        RowBox[{"V", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", "t", " ", 
        RowBox[{"V", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"V", "[", "3", "]"}]}], "+", 
       FractionBox[
        RowBox[{"V", "[", "3", "]"}], 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["t", "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"V", "[", "3", "]"}]}], "t"], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", "t", " ", 
        RowBox[{"V", "[", "3", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"V", "[", "5", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        RowBox[{"V", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", "t", " ", 
        RowBox[{"V", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", "t", " ", 
        RowBox[{"V", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        RowBox[{"V", "[", "4", "]"}]}], "+", 
       FractionBox[
        RowBox[{"V", "[", "4", "]"}], 
        RowBox[{"q", " ", 
         SuperscriptBox["t", "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "q", " ", 
         RowBox[{"V", "[", "4", "]"}]}], "t"], "+", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", "t", " ", 
        RowBox[{"V", "[", "4", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        RowBox[{"V", "[", "6", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"V", "[", "3", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", "t", " ", 
        RowBox[{"V", "[", "3", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", "t", " ", 
        RowBox[{"V", "[", "3", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"V", "[", "5", "]"}]}], "+", 
       FractionBox[
        RowBox[{"V", "[", "5", "]"}], 
        SuperscriptBox["t", "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"V", "[", "5", "]"}]}], "t"], "+", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", "t", " ", 
        RowBox[{"V", "[", "5", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"V", "[", "7", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.619251410111966*^9, 3.6192514226793423`*^9}, 
   3.619252816130413*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"AnnularKh", "[", 
     RowBox[{"BR", "[", 
      RowBox[{"Knot", "[", "\"\<3_1\>\"", "]"}], "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"V", "[", "\[Lambda]_", "]"}], "\[RuleDelayed]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       SuperscriptBox["q", "k"], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"-", "\[Lambda]"}], ",", "\[Lambda]", ",", "2"}], "}"}]}], 
      "]"}]}]}], "]"}], "===", 
  RowBox[{"Kh", "[", 
   RowBox[{
    RowBox[{"BR", "[", 
     RowBox[{"Knot", "[", "\"\<3_1\>\"", "]"}], "]"}], ",", 
    "AnnularDifferential"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.619248759423792*^9, 3.619248766236493*^9}, {
  3.6192495066990633`*^9, 3.6192495620633507`*^9}, {3.619250591897971*^9, 
  3.61925059562462*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.619248766740582*^9, 3.6192488817952633`*^9, 3.619248968174486*^9, 
   3.619249320958351*^9, {3.6192494659722157`*^9, 3.619249491602385*^9}, {
   3.6192495454653053`*^9, 3.619249562390818*^9}, {3.619250578669812*^9, 
   3.619250596169697*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kh", "[", 
  RowBox[{
   RowBox[{"BR", "[", 
    RowBox[{"Knot", "[", "\"\<8_19\>\"", "]"}], "]"}], ",", 
   "AnnularDifferential"}], "]"}]], "Input",
 CellChangeTimes->{{3.6192246807907763`*^9, 3.619224684606028*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["q", "5"], "+", 
  SuperscriptBox["q", "7"], "+", 
  SuperscriptBox["q", "9"], "+", 
  SuperscriptBox["q", "11"], "+", 
  RowBox[{
   SuperscriptBox["q", "9"], " ", "t"}], "+", 
  RowBox[{
   SuperscriptBox["q", "11"], " ", "t"}], "+", 
  RowBox[{
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "11"], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "11"], " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "13"], " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "11"], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "13"], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "15"], " ", 
   SuperscriptBox["t", "5"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "17"], " ", 
   SuperscriptBox["t", "5"]}]}]], "Output",
 CellChangeTimes->{3.61922488312162*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Kh", "[", 
   RowBox[{
    RowBox[{"BR", "[", 
     RowBox[{"Knot", "[", "\"\<8_19\>\"", "]"}], "]"}], ",", 
    "AnnularDifferential"}], "]"}], "/.", 
  RowBox[{"t", "\[Rule]", 
   RowBox[{"-", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.619225014628834*^9, 3.6192250245743103`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["q", "5"], "+", 
  SuperscriptBox["q", "7"], "+", 
  SuperscriptBox["q", "9"], "+", 
  SuperscriptBox["q", "11"], "-", 
  SuperscriptBox["q", "15"], "-", 
  SuperscriptBox["q", "17"]}]], "Output",
 CellChangeTimes->{3.619225040908197*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Kh", "[", 
   RowBox[{"BR", "[", 
    RowBox[{"Knot", "[", "\"\<4_1\>\"", "]"}], "]"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.617055152399104*^9, 3.617055152910963*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "5"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", -2, ", ", -5, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314831387*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[1, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314833375*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}]}],
  SequenceForm["kernel = ", {{1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314836357*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"{", "}"}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[0, {{}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813148391953`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", -2, ", ", -3, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314843539*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[3, {{1, 0, 1}, {-1, 0, -1}, {1, 1, 0}, {0, -1, -1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131484661*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314849464*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", -2, ", ", -1, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314853593*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[
   3, {{0, 1, 0}, {1, 0, 1}, {0, -1, 0}, {-1, 0, -1}, {1, 0, 0}, {0, 1, 1}, {
    0, 0, -1}, {-1, -1, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314859474*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314863204*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]",
    "1", "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", -2, ", ", 1, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813148679934`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[1, {{1}, {-1}, {1}, {-1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813148733377`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314876999*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]",
    "3", "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", -2, ", ", 3, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314882485*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[0, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314887006*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314891472*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]",
    "5", "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", -2, ", ", 5, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314895443*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[0, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314900799*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314906014*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "5"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", -1, ", ", -5, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813149111443`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[0, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314916518*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314921735*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", -1, ", ", -3, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314926723*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[4, {{1, 1, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314930624*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm["kernel = ", {{0, 0, 0, 1}, {0, 0, 1, 0}, {-1, 1, 0, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314936191*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[3, {{1, 0, 1}, {-1, 0, -1}, {1, 1, 0}, {0, -1, -1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314941379*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", -1, ", ", -1, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314947036*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"8", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0",
          ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[
   8, {{1, 0, 1, 0, 0, 0, 0, 0}, {0, 1, 0, 1, 0, 0, 0, 0}, {1, 0, 1, 0, 0, 0, 
    0, 0}, {-1, -1, 0, 0, 1, 1, 0, 0}, {1, 1, 0, 0, 0, 0, 1, 1}, {0, 
    0, -1, -1, -1, -1, 0, 0}, {0, 0, -1, -1, 0, 0, 1, 1}, {0, 0, 0, 
    0, -1, -1, -1, -1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813149510317`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}]}], "}"}]}],
  SequenceForm[
  "kernel = ", {{-1, 0, 1, 0, -1, 0, 0, 1}, {-1, 0, 1, 0, -1, 0, 1, 0}, {0, 0,
    0, 0, -1, 1, 0, 0}, {1, -1, -1, 1, 0, 0, 0, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314955517*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[
   3, {{0, 1, 0}, {1, 0, 1}, {0, -1, 0}, {-1, 0, -1}, {1, 0, 0}, {0, 1, 1}, {
    0, 0, -1}, {-1, -1, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314959255*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]",
    "1", "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", -1, ", ", 1, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131496497*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[
   4, {{1, 1, 0, 0}, {0, 0, 0, 0}, {1, 1, 0, 0}, {-1, 0, 1, 0}, {1, 0, 0, 
    1}, {0, -1, -1, 0}, {0, -1, 0, 1}, {0, 0, -1, -1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813149727087`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], "}"}]}],
  SequenceForm["kernel = ", {{-1, 1, -1, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314978706*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[1, {{1}, {-1}, {1}, {-1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314983289*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]",
    "3", "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", -1, ", ", 3, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314987604*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"{", "}"}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[0, {{}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314992868*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981314997365*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]",
    "5", "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", -1, ", ", 5, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315001828*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[0, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131500747*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315011071*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "5"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 0, ", ", -5, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315015983*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[0, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813150213757`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315026582*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 0, ", ", -3, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315031372*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[1, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315034336*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}]}],
  SequenceForm["kernel = ", {{1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813150385523`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[4, {{1, 1, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315043539*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 0, ", ", -1, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315046483*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"8", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[
   8, {{1, 1, 0, 1, 0, 1, 0, 0}, {1, 1, 0, 0, -1, 0, 1, 0}, {0, 0, 0, 1, 1, 0,
     0, 1}, {0, 0, 0, 0, 0, -1, 1, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131504946*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  "kernel = ", {{0, 0, 0, -1, 0, 1, 0, 1}, {-1, 0, 0, 0, 0, 1, 1, 0}, {1, 0, 
   0, -1, 1, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813150525427`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"8", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0",
          ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[
   8, {{1, 0, 1, 0, 0, 0, 0, 0}, {0, 1, 0, 1, 0, 0, 0, 0}, {1, 0, 1, 0, 0, 0, 
    0, 0}, {-1, -1, 0, 0, 1, 1, 0, 0}, {1, 1, 0, 0, 0, 0, 1, 1}, {0, 
    0, -1, -1, -1, -1, 0, 0}, {0, 0, -1, -1, 0, 0, 1, 1}, {0, 0, 0, 
    0, -1, -1, -1, -1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315055666*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 0, ", ", 1, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131505872*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"8", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[
   8, {{1, 0, 0, 1, 0, 1, 0, 0}, {0, 1, 1, 1, 0, 1, 0, 0}, {1, 0, 0, 0, -1, 0,
     1, 0}, {0, 1, 1, 0, -1, 0, 1, 0}, {0, 0, 0, 1, 1, 0, 0, 1}, {0, 0, 0, 1, 
    1, 0, 0, 1}, {0, 0, 0, 0, 0, -1, 1, 1}, {0, 0, 0, 0, 0, -1, 1, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315061872*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  "kernel = ", {{0, 0, 0, -1, 0, 1, 0, 1}, {-1, -1, 0, 0, 0, 1, 1, 0}, {1, 1, 
   0, -1, 1, 0, 0, 0}, {0, -1, 1, 0, 0, 0, 0, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131506507*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[
   4, {{1, 1, 0, 0}, {0, 0, 0, 0}, {1, 1, 0, 0}, {-1, 0, 1, 0}, {1, 0, 0, 
    1}, {0, -1, -1, 0}, {0, -1, 0, 1}, {0, 0, -1, -1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315068111*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 0, ", ", 3, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813150712223`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", "0", "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[1, {{1}, {1}, {0}, {0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813150759697`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315078858*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 0, ", ", 5, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315081696*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[0, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813150853357`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813150901833`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "5"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 1, ", ", -5, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813150954*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[0, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315100916*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315105857*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 1, ", ", -3, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315111352*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[0, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131511685*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315122324*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 1, ", ", -1, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813151282263`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[4, {{1, -1, -1, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315132185*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm["kernel = ", {{-1, 0, 0, 1}, {1, 0, 1, 0}, {1, 1, 0, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315135092*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"8", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[
   8, {{1, 1, 0, 1, 0, 1, 0, 0}, {1, 1, 0, 0, -1, 0, 1, 0}, {0, 0, 0, 1, 1, 0,
     0, 1}, {0, 0, 0, 0, 0, -1, 1, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315138405*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 1, ", ", 1, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131514194*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"8", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}],
     "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[
   8, {{1, 0, -1, 0, 0, -1, 1, 0}, {0, 1, 0, -1, -1, 0, 1, 0}, {1, 0, -1, 
    0, -1, 0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813151449013`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  "kernel = ", {{0, 1, 0, 0, 1, 0, 0, 1}, {-1, -2, 0, 0, -1, 0, 1, 0}, {1, 1, 
   0, 0, 1, 1, 0, 0}, {0, 1, 0, 1, 0, 0, 0, 0}, {1, 0, 1, 0, 0, 0, 0, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131518824*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"8", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[
   8, {{1, 0, 0, 1, 0, 1, 0, 0}, {0, 1, 1, 1, 0, 1, 0, 0}, {1, 0, 0, 0, -1, 0,
     1, 0}, {0, 1, 1, 0, -1, 0, 1, 0}, {0, 0, 0, 1, 1, 0, 0, 1}, {0, 0, 0, 1, 
    1, 0, 0, 1}, {0, 0, 0, 0, 0, -1, 1, 1}, {0, 0, 0, 0, 0, -1, 1, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315192069*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 1, ", ", 3, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813151981583`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[4, {{1, -1, -1, 0}, {0, 0, -1, 1}, {1, -1, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315202427*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}],
  SequenceForm["kernel = ", {{1, 1, 0, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813152053833`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", "0", "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[1, {{1}, {1}, {0}, {0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315208271*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 1, ", ", 5, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315211166*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"{", "}"}], "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[0, {{}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813152141027`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813152169867`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "5"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 2, ", ", -5, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131522124*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[0, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315226358*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315231254*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 2, ", ", -3, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315236249*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[0, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131524126*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["kernel = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813152461147`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 2, ", ", -1, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315248959*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[1, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813152519617`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}]}],
  SequenceForm["kernel = ", {{1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315255529*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[4, {{1, -1, -1, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.6189813152585382`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 2, ", ", 1, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131526292*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[3, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315268075*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm["kernel = ", {{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.61898131527317*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"8", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}],
     "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[
   8, {{1, 0, -1, 0, 0, -1, 1, 0}, {0, 1, 0, -1, -1, 0, 1, 0}, {1, 0, -1, 
    0, -1, 0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315278441*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 2, ", ", 3, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315283744*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[3, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315288904*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm["kernel = ", {{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315293953*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[4, {{1, -1, -1, 0}, {0, 0, -1, 1}, {1, -1, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315299121*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing KhRepresentativesInGrading[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Computing KhRepresentativesInGrading[", 
   KnotTheory`BR[3, {-1, 2, -1, 2}], ", ", 2, ", ", 5, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315304278*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "}"}]}], "]"}]}],
  SequenceForm["d2 = ", 
   $CellContext`Matrix[1, {}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315309383*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"kernel = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}]}],
  SequenceForm["kernel = ", {{1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315314373*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"d1 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Matrix", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"{", "}"}], "}"}]}], "]"}]}],
  SequenceForm["d1 = ", 
   $CellContext`Matrix[0, {{}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6170551600426483`*^9, 3.618981315319504*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.29137999999999997235988757893210276961`5.485059652245078", ",", 
   RowBox[{
    FractionBox["1", "q"], "+", "q", "+", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "2"]}]], "+", 
    FractionBox["1", 
     RowBox[{"q", " ", "t"}]], "+", 
    RowBox[{"q", " ", "t"}], "+", 
    RowBox[{
     SuperscriptBox["q", "5"], " ", 
     SuperscriptBox["t", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.617055160415937*^9, 3.618981315324685*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BR", "[", 
  RowBox[{"Knot", "[", "\"\<4_1\>\"", "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"BR", "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", 
     RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.619225210004594*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Kh", "[", 
   RowBox[{"BR", "[", 
    RowBox[{"Knot", "[", "\"\<8_19\>\"", "]"}], "]"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.611458664820601*^9, 3.6114586726167507`*^9}, {
   3.616978481743388*^9, 3.616978484998535*^9}, {3.616978545172646*^9, 
   3.6169785459004383`*^9}, 3.61705514269307*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"140.68068700000000603722583036869764328003`8.168834393763174", ",", 
   RowBox[{
    SuperscriptBox["q", "5"], "+", 
    SuperscriptBox["q", "7"], "+", 
    RowBox[{
     SuperscriptBox["q", "9"], " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["q", "13"], " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["q", "11"], " ", 
     SuperscriptBox["t", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["q", "13"], " ", 
     SuperscriptBox["t", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["q", "15"], " ", 
     SuperscriptBox["t", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["q", "17"], " ", 
     SuperscriptBox["t", "5"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.611472482742462*^9, 3.611472603157309*^9, 3.611472688109902*^9, 
   3.6114727580779037`*^9, 3.611474489423061*^9, 3.611474664343588*^9, 
   3.611474796805469*^9, 3.611474991499276*^9, 3.6169768232621613`*^9, 
   3.6169771591814823`*^9, 3.6169778435684433`*^9, 3.616978272254758*^9, 
   3.616978438957383*^9, {3.616978475625025*^9, 3.616978490817309*^9}, 
   3.6169785869894133`*^9, 3.616980277340308*^9, 3.616980512289798*^9, 
   3.616999168055272*^9, 3.617055269174324*^9, 3.6189814561266403`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Kh", "[", 
   RowBox[{"BR", "[", 
    RowBox[{"Knot", "[", "\"\<8_20\>\"", "]"}], "]"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.61705079679035*^9, 3.617050812804146*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"149.66484099999999557439878117293119430542`8.195719701912093", ",", 
   RowBox[{
    FractionBox["2", "q"], "+", "q", "+", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "5"]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "4"]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "3"]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "2"]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "2"]}]], "+", 
    FractionBox["1", 
     RowBox[{"q", " ", "t"}]], "+", 
    RowBox[{
     SuperscriptBox["q", "3"], " ", "t"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6170551206464233`*^9, 3.617055386439958*^9, 
  3.618981606125751*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1273, 1017},
WindowMargins->{{38, Automatic}, {Automatic, 16}},
ShowSelection->True,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 94, 1, 51, "Subtitle"],
Cell[676, 25, 162, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[863, 32, 522, 12, 63, "Input"],
Cell[1388, 46, 267, 5, 28, "Output"],
Cell[1658, 53, 515, 11, 24, "Message"],
Cell[2176, 66, 151, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2364, 73, 194, 5, 28, InheritFromParent],
Cell[2561, 80, 192, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2790, 89, 96, 1, 44, "Subsection"],
Cell[2889, 92, 460, 10, 28, "Input"],
Cell[3352, 104, 682, 17, 46, "Input"],
Cell[4037, 123, 1527, 34, 148, "Input"],
Cell[5567, 159, 1133, 32, 98, "Input"],
Cell[6703, 193, 903, 22, 81, "Input"],
Cell[7609, 217, 1535, 33, 131, "Input"],
Cell[9147, 252, 305, 7, 46, "Input"],
Cell[9455, 261, 11005, 245, 387, "Input"],
Cell[20463, 508, 398, 9, 28, "Input"],
Cell[20864, 519, 1508, 37, 80, "Input"],
Cell[22375, 558, 437, 8, 28, "Input"],
Cell[22815, 568, 1176, 30, 80, "Input"],
Cell[23994, 600, 1262, 32, 131, "Input"],
Cell[25259, 634, 1807, 43, 114, "Input"],
Cell[27069, 679, 1254, 32, 131, "Input"],
Cell[28326, 713, 610, 16, 28, "Input"],
Cell[28939, 731, 1117, 28, 63, "Input"],
Cell[30059, 761, 1703, 44, 188, "Input"],
Cell[31765, 807, 515, 13, 28, "Input"],
Cell[32283, 822, 290, 7, 28, "Input"],
Cell[32576, 831, 1038, 26, 63, "Input"],
Cell[33617, 859, 599, 15, 28, "Input"],
Cell[34219, 876, 5410, 137, 267, "Input"],
Cell[39632, 1015, 4843, 115, 369, "Input"],
Cell[44478, 1132, 2473, 60, 182, "Input"],
Cell[46954, 1194, 796, 19, 28, "Input"],
Cell[47753, 1215, 802, 20, 63, "Input"],
Cell[48558, 1237, 719, 16, 28, "Input"],
Cell[49280, 1255, 669, 15, 28, "Input"],
Cell[49952, 1272, 270, 6, 28, "Input"],
Cell[50225, 1280, 1007, 25, 49, "Input"],
Cell[51235, 1307, 1892, 47, 49, "Input"],
Cell[53130, 1356, 523, 11, 46, "Input"],
Cell[53656, 1369, 685, 17, 46, "Input"],
Cell[54344, 1388, 762, 17, 46, "Input"],
Cell[55109, 1407, 491, 13, 28, "Input"],
Cell[55603, 1422, 145, 2, 28, "Input"],
Cell[55751, 1426, 2893, 64, 199, "Input"],
Cell[58647, 1492, 2799, 60, 199, "Input"],
Cell[61449, 1554, 3715, 94, 216, "Input"],
Cell[65167, 1650, 983, 23, 63, "Input"],
Cell[66153, 1675, 2317, 54, 182, "Input"],
Cell[68473, 1731, 472, 10, 28, "Input"],
Cell[68948, 1743, 776, 21, 35, "Input"],
Cell[69727, 1766, 3101, 86, 151, "Input"],
Cell[72831, 1854, 3168, 86, 151, "Input"],
Cell[76002, 1942, 2703, 62, 165, "Input"],
Cell[78708, 2006, 2410, 54, 165, "Input"],
Cell[81121, 2062, 1080, 27, 97, "Input"],
Cell[82204, 2091, 1295, 32, 73, "Input"],
Cell[83502, 2125, 1307, 33, 63, "Input"],
Cell[84812, 2160, 412, 11, 28, "Input"],
Cell[85227, 2173, 1030, 29, 63, "Input"],
Cell[86260, 2204, 483, 13, 28, "Input"],
Cell[86746, 2219, 1079, 30, 63, "Input"],
Cell[87828, 2251, 891, 25, 63, "Input"],
Cell[88722, 2278, 548, 13, 46, "Input"],
Cell[89273, 2293, 883, 22, 46, "Input"],
Cell[90159, 2317, 795, 20, 46, "Input"],
Cell[90957, 2339, 6308, 144, 282, "Input"],
Cell[97268, 2485, 12492, 318, 634, "Input"],
Cell[CellGroupData[{
Cell[109785, 2807, 275, 6, 28, "Input"],
Cell[110063, 2815, 622, 12, 24, "Message"],
Cell[110688, 2829, 625, 12, 24, "Message"],
Cell[111316, 2843, 630, 13, 24, "Message"],
Cell[111949, 2858, 700, 13, 24, "Message"],
Cell[112652, 2873, 630, 13, 24, "Message"],
Cell[113285, 2888, 702, 13, 24, "Message"],
Cell[113990, 2903, 588, 12, 24, "Message"],
Cell[114581, 2917, 650, 13, 24, "Message"],
Cell[115234, 2932, 630, 13, 24, "Message"],
Cell[115867, 2947, 651, 13, 24, "Message"],
Cell[116521, 2962, 700, 13, 24, "Message"],
Cell[117224, 2977, 656, 13, 24, "Message"],
Cell[117883, 2992, 1023, 19, 24, "Message"],
Cell[118909, 3013, 1023, 19, 24, "Message"],
Cell[119935, 3034, 1023, 19, 24, "Message"],
Cell[120961, 3055, 650, 13, 24, "Message"],
Cell[121614, 3070, 551, 12, 22, "Print"],
Cell[122168, 3084, 301, 4, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122518, 3094, 97, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[122640, 3099, 295, 7, 28, "Input"],
Cell[122938, 3108, 502, 10, 24, "Message"],
Cell[123443, 3120, 11305, 319, 285, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134785, 3444, 216, 5, 28, "Input"],
Cell[135004, 3451, 988, 16, 202, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136029, 3472, 234, 6, 28, "Input"],
Cell[136266, 3480, 683, 18, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136986, 3503, 288, 7, 28, "Input"],
Cell[137277, 3512, 285, 8, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137599, 3525, 287, 7, 28, "Input"],
Cell[137889, 3534, 6027, 184, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143953, 3723, 505, 12, 28, "Input"],
Cell[144461, 3737, 1215, 34, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145713, 3776, 118, 2, 28, "Input"],
Cell[145834, 3780, 2196, 65, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148067, 3850, 238, 6, 28, "Input"],
Cell[148308, 3858, 559, 19, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148904, 3882, 242, 6, 28, "Input"],
Cell[149149, 3890, 425, 13, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149611, 3908, 276, 7, 28, "Input"],
Cell[149890, 3917, 803, 25, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150730, 3947, 278, 7, 28, "Input"],
Cell[151011, 3956, 931, 29, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151979, 3990, 327, 8, 28, "Input"],
Cell[152309, 4000, 1398, 44, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153744, 4049, 398, 11, 28, "Input"],
Cell[154145, 4062, 299, 9, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154481, 4076, 281, 7, 28, "Input"],
Cell[154765, 4085, 280, 8, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155082, 4098, 552, 15, 28, "Input"],
Cell[155637, 4115, 1548, 50, 105, "Output"]
}, Open  ]],
Cell[157200, 4168, 847, 23, 46, "Input"],
Cell[CellGroupData[{
Cell[158072, 4195, 411, 11, 28, "Input"],
Cell[158486, 4208, 260, 7, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158783, 4220, 432, 11, 28, "Input"],
Cell[159218, 4233, 961, 31, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160216, 4269, 363, 10, 28, "Input"],
Cell[160582, 4281, 77, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160696, 4287, 449, 13, 28, "Input"],
Cell[161148, 4302, 4708, 143, 157, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165893, 4450, 544, 15, 28, "Input"],
Cell[166440, 4467, 5016, 150, 159, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171493, 4622, 834, 23, 35, "Input"],
Cell[172330, 4647, 298, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172665, 4657, 242, 6, 28, "Input"],
Cell[172910, 4665, 996, 34, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173943, 4704, 318, 9, 28, "Input"],
Cell[174264, 4715, 279, 8, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174580, 4728, 234, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[174839, 4738, 712, 16, 22, "Print"],
Cell[175554, 4756, 321, 9, 21, "Print"],
Cell[175878, 4767, 273, 7, 21, "Print"],
Cell[176154, 4776, 352, 10, 21, "Print"],
Cell[176509, 4788, 712, 16, 22, "Print"],
Cell[177224, 4806, 786, 22, 21, "Print"],
Cell[178013, 4830, 240, 6, 21, "Print"],
Cell[178256, 4838, 712, 16, 22, "Print"],
Cell[178971, 4856, 1200, 34, 21, "Print"],
Cell[180174, 4892, 240, 6, 21, "Print"],
Cell[180417, 4900, 698, 16, 22, "Print"],
Cell[181118, 4918, 555, 16, 21, "Print"],
Cell[181676, 4936, 240, 6, 21, "Print"],
Cell[181919, 4944, 696, 16, 22, "Print"],
Cell[182618, 4962, 321, 9, 21, "Print"],
Cell[182942, 4973, 240, 6, 21, "Print"],
Cell[183185, 4981, 696, 16, 22, "Print"],
Cell[183884, 4999, 321, 9, 21, "Print"],
Cell[184208, 5010, 240, 6, 21, "Print"],
Cell[184451, 5018, 714, 16, 22, "Print"],
Cell[185168, 5036, 321, 9, 21, "Print"],
Cell[185492, 5047, 240, 6, 21, "Print"],
Cell[185735, 5055, 712, 16, 22, "Print"],
Cell[186450, 5073, 413, 11, 21, "Print"],
Cell[186866, 5086, 563, 14, 21, "Print"],
Cell[187432, 5102, 787, 22, 21, "Print"],
Cell[188222, 5126, 712, 16, 22, "Print"],
Cell[188937, 5144, 1982, 52, 37, "Print"],
Cell[190922, 5198, 1026, 25, 21, "Print"],
Cell[191951, 5225, 1200, 34, 21, "Print"],
Cell[193154, 5261, 695, 16, 22, "Print"],
Cell[193852, 5279, 1306, 34, 21, "Print"],
Cell[195161, 5315, 374, 10, 21, "Print"],
Cell[195538, 5327, 553, 16, 21, "Print"],
Cell[196094, 5345, 696, 16, 22, "Print"],
Cell[196793, 5363, 350, 10, 21, "Print"],
Cell[197146, 5375, 240, 6, 21, "Print"],
Cell[197389, 5383, 696, 16, 22, "Print"],
Cell[198088, 5401, 320, 9, 21, "Print"],
Cell[198411, 5412, 240, 6, 21, "Print"],
Cell[198654, 5420, 696, 16, 22, "Print"],
Cell[199353, 5438, 323, 9, 21, "Print"],
Cell[199679, 5449, 240, 6, 21, "Print"],
Cell[199922, 5457, 696, 16, 22, "Print"],
Cell[200621, 5475, 321, 9, 21, "Print"],
Cell[200945, 5486, 275, 7, 21, "Print"],
Cell[201223, 5495, 413, 11, 21, "Print"],
Cell[201639, 5508, 696, 16, 22, "Print"],
Cell[202338, 5526, 1041, 26, 21, "Print"],
Cell[203382, 5554, 1141, 29, 21, "Print"],
Cell[204526, 5585, 1980, 52, 37, "Print"],
Cell[206509, 5639, 679, 16, 22, "Print"],
Cell[207191, 5657, 1749, 41, 37, "Print"],
Cell[208943, 5700, 998, 26, 21, "Print"],
Cell[209944, 5728, 1304, 34, 21, "Print"],
Cell[211251, 5764, 682, 16, 22, "Print"],
Cell[211936, 5782, 505, 14, 21, "Print"],
Cell[212444, 5798, 240, 6, 21, "Print"],
Cell[212687, 5806, 680, 16, 22, "Print"],
Cell[213370, 5824, 323, 9, 21, "Print"],
Cell[213696, 5835, 242, 6, 21, "Print"],
Cell[213941, 5843, 694, 16, 22, "Print"],
Cell[214638, 5861, 321, 9, 21, "Print"],
Cell[214962, 5872, 240, 6, 21, "Print"],
Cell[215205, 5880, 696, 16, 22, "Print"],
Cell[215904, 5898, 320, 9, 21, "Print"],
Cell[216227, 5909, 240, 6, 21, "Print"],
Cell[216470, 5917, 698, 16, 22, "Print"],
Cell[217171, 5935, 463, 13, 21, "Print"],
Cell[217637, 5950, 563, 14, 21, "Print"],
Cell[218203, 5966, 1042, 26, 21, "Print"],
Cell[219248, 5994, 679, 16, 22, "Print"],
Cell[219930, 6012, 962, 25, 21, "Print"],
Cell[220895, 6039, 1131, 30, 21, "Print"],
Cell[222029, 6071, 1749, 41, 37, "Print"],
Cell[223781, 6114, 682, 16, 22, "Print"],
Cell[224466, 6132, 738, 20, 21, "Print"],
Cell[225207, 6154, 330, 8, 21, "Print"],
Cell[225540, 6164, 503, 14, 21, "Print"],
Cell[226046, 6180, 680, 16, 22, "Print"],
Cell[226729, 6198, 352, 10, 21, "Print"],
Cell[227084, 6210, 242, 6, 21, "Print"],
Cell[227329, 6218, 695, 16, 22, "Print"],
Cell[228027, 6236, 321, 9, 21, "Print"],
Cell[228351, 6247, 240, 6, 21, "Print"],
Cell[228594, 6255, 696, 16, 22, "Print"],
Cell[229293, 6273, 320, 9, 21, "Print"],
Cell[229616, 6284, 242, 6, 21, "Print"],
Cell[229861, 6292, 696, 16, 22, "Print"],
Cell[230560, 6310, 323, 9, 21, "Print"],
Cell[230886, 6321, 273, 7, 21, "Print"],
Cell[231162, 6330, 465, 13, 21, "Print"],
Cell[231630, 6345, 679, 16, 22, "Print"],
Cell[232312, 6363, 321, 9, 21, "Print"],
Cell[232636, 6374, 499, 13, 21, "Print"],
Cell[233138, 6389, 960, 25, 21, "Print"],
Cell[234101, 6416, 680, 16, 22, "Print"],
Cell[234784, 6434, 321, 9, 21, "Print"],
Cell[235108, 6445, 500, 13, 21, "Print"],
Cell[235611, 6460, 738, 20, 21, "Print"],
Cell[236352, 6482, 680, 16, 22, "Print"],
Cell[237035, 6500, 321, 9, 21, "Print"],
Cell[237359, 6511, 273, 7, 21, "Print"],
Cell[237635, 6520, 350, 10, 21, "Print"]
}, Open  ]],
Cell[238000, 6533, 539, 15, 51, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[238576, 6553, 96, 2, 22, "Input"],
Cell[238675, 6557, 232, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238944, 6569, 360, 8, 28, "Input"],
Cell[239307, 6579, 1270, 31, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240614, 6615, 234, 6, 28, "Input"],
Cell[240851, 6623, 967, 30, 51, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

